Optimising repeater schemes for the quantum internet

The rate at which quantum communication tasks can be performed using direct transmission is fundamentally hindered by the channel loss. Quantum repeaters allow, in principle, to overcome these limitations, but their introduction necessarily adds an additional layer of complexity to the distribution of entanglement. This additional complexity - along with the stochastic nature of processes such as entanglement generation, Bell swaps, and entanglement distillation - makes finding good quantum repeater schemes non-trivial. We develop an algorithm that can efficiently perform a heuristic optimisation over a subset of quantum repeater schemes for general repeater platforms. We find a strong improvement in the generation rate in comparison to an optimisation over a simpler class of repeater schemes based on BDCZ repeater schemes. We use the algorithm to study three different experimental quantum repeater implementations on their ability to distribute entanglement, which we dub \emph{information processing} implementations, \emph{multiplexed} implementations, and combinations of the two. We perform this heuristic optimisation of repeater schemes for each of these implementations for a wide range of parameters and different experimental settings. This allows us to make estimates on what are the most critical parameters to improve for entanglement generation, how many repeaters to use, and which implementations perform best in their ability to generate entanglement.

==> RepeaterOptimisationMathematica.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    362275,       8342]
NotebookOptionsPosition[    355559,       8149]
NotebookOutlinePosition[    355936,       8166]
CellTagsIndexPosition[    355893,       8163]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Repeater optimisation calculations", "Title",
 CellChangeTimes->{{3.781264360903267*^9, 3.7812643833037453`*^9}}],

Cell[CellGroupData[{

Cell["\<\

Calculations for Appendix E: State and success probability\
\>", "Chapter",
 CellChangeTimes->{{3.7812643855239887`*^9, 3.781264400910907*^9}, {
  3.781264436973991*^9, 3.781264449340845*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox["\[IndentingNewLine]", "Chapter"], 
  StyleBox["\[IndentingNewLine]", "Chapter"], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "*", "Below", " ", "defines", " ", "the", " ", "truncated", " ", "Kraus", 
     " ", "operators", " ", "for", " ", "the", " ", "pure"}], "-", 
    RowBox[{"loss", " ", 
     RowBox[{"channel", "."}]}]}], "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"A0", "[", "\[Gamma]_", "]"}], ":=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "0", "0"},
        {"0", 
         SqrtBox[
          RowBox[{"1", "-", "\[Gamma]"}]], "0"},
        {"0", "0", 
         RowBox[{"1", "-", "\[Gamma]"}]}
       }], "\[NoBreak]", ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A1", "[", "\[Gamma]_", "]"}], ":=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", 
         SqrtBox["\[Gamma]"], "0"},
        {"0", "0", 
         RowBox[{
          SqrtBox["2"], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Gamma]"}], ")"}], " ", "\[Gamma]"}]]}]},
        {"0", "0", "0"}
       }], "\[NoBreak]", ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"A2", "[", "\[Gamma]_", "]"}], ":=", 
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"0", "0", "\[Gamma]"},
        {"0", "0", "0"},
        {"0", "0", "0"}
       }], "\[NoBreak]", ")"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "*", "This", " ", "defines", " ", "the", " ", "action", " ", "of", " ", 
     "two", " ", "kraus", " ", "operators", " ", "A0", " ", "and", " ", "A1", 
     " ", "on", " ", "the", " ", "right", " ", "and", " ", "left", " ", 
     "side", " ", "of", " ", "the", " ", "state", " ", "S", " ", 
     RowBox[{"respectively", "."}]}], "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2", "[", 
     RowBox[{"S_", ",", " ", "A0_", ",", " ", "A1_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", "9", "]"}], ",", "A0", ",", "A1"}], 
      "]"}], ".", "S", ".", 
     RowBox[{"ConjugateTranspose", "[", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "9", "]"}], ",", "A0", ",", "A1"}], 
       "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F22", "[", 
     RowBox[{"S_", ",", " ", "A0_", ",", " ", "A1_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"A0", ",", "A1", ",", " ", 
       RowBox[{"IdentityMatrix", "[", "9", "]"}]}], "]"}], ".", "S", ".", 
     RowBox[{"ConjugateTranspose", "[", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"A0", ",", "A1", ",", " ", 
        RowBox[{"IdentityMatrix", "[", "9", "]"}]}], "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "*", "Applies", " ", "the", " ", "action", " ", "of", " ", "all", " ", 
     "kraus", " ", "operators", " ", "on", " ", "S", " ", "for", " ", "both", 
     " ", 
     RowBox[{"sides", "."}]}], "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F3", "[", 
     RowBox[{"S_", ",", "\[Gamma]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"F2", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A0", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A0", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F2", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A0", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A1", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F2", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A1", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A0", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F2", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A1", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A1", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F2", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A1", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A2", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F2", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A2", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A1", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F2", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A2", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A2", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F2", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A2", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A0", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F2", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A0", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A2", "[", "\[Gamma]", "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F32", "[", 
     RowBox[{"S_", ",", "\[Gamma]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"F22", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A0", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A0", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F22", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A0", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A1", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F22", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A1", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A0", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F22", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A1", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A1", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F22", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A1", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A2", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F22", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A2", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A1", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F22", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A2", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A2", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F22", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A2", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A0", "[", "\[Gamma]", "]"}]}], "]"}], "+", 
     RowBox[{"F22", "[", 
      RowBox[{"S", ",", " ", 
       RowBox[{"A0", "[", "\[Gamma]", "]"}], ",", " ", 
       RowBox[{"A2", "[", "\[Gamma]", "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "*", " ", "Define", " ", "initial", " ", "state", " ", "as", " ", "a", 
      " ", "function", " ", "of", " ", "p1"}], ",", " ", 
     RowBox[{"and", " ", "p2", " ", "and", " ", "p3"}]}], "**)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S1", "[", 
      RowBox[{"p0_", ",", "p1_", ",", "p2_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       SqrtBox["p0"], 
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "1"}], "]"}]}], "+", 
      RowBox[{
       SqrtBox[
        FractionBox["p1", "2"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"UnitVector", "[", 
          RowBox[{"81", ",", "29"}], "]"}], "+", 
         RowBox[{"UnitVector", "[", 
          RowBox[{"81", ",", "13"}], "]"}]}], ")"}]}], "+", " ", 
      RowBox[{
       SqrtBox[
        FractionBox["p2", "3"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"UnitVector", "[", 
          RowBox[{"81", ",", "57"}], "]"}], "-", 
         RowBox[{"UnitVector", "[", 
          RowBox[{"81", ",", "41"}], "]"}], "+", 
         RowBox[{"UnitVector", "[", 
          RowBox[{"81", ",", "25"}], "]"}]}], ")"}]}]}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "Ket", " ", "form"}], " ", "**)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S2", "[", 
      RowBox[{"p0_", ",", "p1_", ",", "p2_"}], "]"}], ":=", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", " ", 
       RowBox[{"S1", "[", 
        RowBox[{"p0", ",", "p1", ",", "p2"}], "]"}], ",", 
       RowBox[{"S1", "[", 
        RowBox[{"p0", ",", "p1", ",", "p2"}], "]"}]}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"*", " ", "Ket"}], "-", 
     RowBox[{"bra", " ", "form"}]}], " ", "**)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "*", " ", "Apply", " ", "the", " ", "action", " ", "of", " ", "the", " ", 
     "channel", " ", "to", " ", "the", " ", "two", " ", "states", " ", "B1", 
     " ", "and", " ", "B2"}], "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"B1", "[", 
      RowBox[{
      "p0_", ",", "p1_", ",", " ", "p2_", ",", "\[Gamma]1_", ",", 
       "\[Gamma]2_"}], "]"}], ":=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"F32", "[", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{
           RowBox[{"S2", "[", 
            RowBox[{"p0", ",", "p1", ",", "p2"}], "]"}], ",", "\[Gamma]2"}], 
          "]"}], ",", "\[Gamma]1"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0", "<", "\[Gamma]1", "<", "1"}], ",", 
          RowBox[{"0", "<", "\[Gamma]2", "<", "1"}], ",", 
          RowBox[{"0", "<", "p0", "<", "1"}], ",", 
          RowBox[{"0", "<", "p1", "<", "1"}], ",", " ", 
          RowBox[{"0", "<", "p2", "<", "1"}], ",", 
          RowBox[{"p0", "\[Element]", "Reals"}], ",", " ", 
          RowBox[{"p1", "\[Element]", "Reals"}], ",", " ", 
          RowBox[{"p2", "\[Element]", "Reals"}], ",", 
          RowBox[{
           RowBox[{"p0", "+", "p1", "+", "p2"}], "==", "1"}]}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"B2", "[", 
      RowBox[{
      "p0_", ",", "p1_", ",", " ", "p2_", ",", "\[Gamma]3_", ",", 
       "\[Gamma]4_"}], "]"}], ":=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"F32", "[", 
        RowBox[{
         RowBox[{"F3", "[", 
          RowBox[{
           RowBox[{"S2", "[", 
            RowBox[{"p0", ",", "p1", ",", "p2"}], "]"}], ",", "\[Gamma]4"}], 
          "]"}], ",", "\[Gamma]3"}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0", "<", "\[Gamma]3", "<", "1"}], ",", 
          RowBox[{"0", "<", "\[Gamma]4", "<", "1"}], ",", 
          RowBox[{"0", "<", "p0", "<", "1"}], ",", 
          RowBox[{"0", "<", "p1", "<", "1"}], ",", " ", 
          RowBox[{"0", "<", "p2", "<", "1"}], ",", 
          RowBox[{"p0", "\[Element]", "Reals"}], ",", " ", 
          RowBox[{"p1", "\[Element]", "Reals"}], ",", " ", 
          RowBox[{"p2", "\[Element]", "Reals"}], ",", 
          RowBox[{
           RowBox[{"p0", "+", "p1", "+", "p2"}], "==", "1"}]}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Proj", "[", 
     RowBox[{"d_", ",", "i_"}], "]"}], ":=", 
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", 
      RowBox[{"UnitVector", "[", 
       RowBox[{"d", ",", "i"}], "]"}], ",", 
      RowBox[{"UnitVector", "[", 
       RowBox[{"d", ",", "i"}], "]"}]}], "]"}]}], " ", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "Useful", " ", "for", " ", "defining", " ", 
     RowBox[{"projectors", "!"}]}], "**)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "*", " ", "Below", " ", "define", " ", "the", " ", "projectors", " ", 
     "corresponding", " ", "to", " ", "a", " ", "Bell", " ", "state", " ", 
     "measurement", " ", "without", " ", "the", " ", "identity", " ", "parts",
      " ", "on", " ", "a_", "0", "a_", "1", "d_", "0", "d_", "1"}], " ", 
    "**)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"POVM1", "=", 
     FractionBox[
      RowBox[{
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "37"}], "]"}], "+", 
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "29"}], "]"}], "+", 
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "13"}], "]"}], "+", 
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "5"}], "]"}]}], "2"]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"POVM1", " ", "=", " ", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", " ", "POVM1", ",", " ", "POVM1"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"POVM2", "=", 
     FractionBox[
      RowBox[{
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "37"}], "]"}], "-", 
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "29"}], "]"}], "+", 
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "13"}], "]"}], "-", 
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "5"}], "]"}]}], "2"]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"POVM2", " ", "=", " ", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", " ", "POVM2", ",", " ", "POVM2"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"POVM3", "=", 
     FractionBox[
      RowBox[{
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "37"}], "]"}], "+", 
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "29"}], "]"}], "-", 
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "13"}], "]"}], "-", 
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "5"}], "]"}]}], "2"]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"POVM3", " ", "=", " ", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", " ", "POVM3", ",", " ", "POVM3"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"POVM4", "=", 
     FractionBox[
      RowBox[{
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "37"}], "]"}], "-", 
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "29"}], "]"}], "-", 
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "13"}], "]"}], "+", 
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "5"}], "]"}]}], "2"]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"POVM4", " ", "=", " ", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", " ", "POVM4", ",", " ", "POVM4"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.752322046978166*^9, 3.752322238254779*^9}, {
   3.752322277413883*^9, 3.7523222854289618`*^9}, {3.752322324346533*^9, 
   3.752322356841778*^9}, {3.752322408535884*^9, 3.752322424357897*^9}, {
   3.752322559504558*^9, 3.752322559991523*^9}, {3.75232290219984*^9, 
   3.752322904224861*^9}, {3.752323072055152*^9, 3.7523231581869383`*^9}, {
   3.752323221920738*^9, 3.7523232720051737`*^9}, {3.752323395159946*^9, 
   3.752323630220152*^9}, {3.7523237365914507`*^9, 3.75232376610282*^9}, {
   3.752323807635748*^9, 3.7523238080352592`*^9}, {3.752323844825639*^9, 
   3.752323920247572*^9}, {3.752323963538599*^9, 3.752323984236342*^9}, {
   3.752324086688841*^9, 3.7523242337679977`*^9}, {3.752324365242486*^9, 
   3.752324471347568*^9}, {3.752324612189266*^9, 3.7523246523637123`*^9}, {
   3.7523869900790167`*^9, 3.752387010817347*^9}, {3.7523924594511957`*^9, 
   3.752392540125473*^9}, {3.752393177400936*^9, 3.7523932345807953`*^9}, {
   3.7523933092881823`*^9, 3.752393341119102*^9}, {3.752393635142357*^9, 
   3.7523936376015463`*^9}, {3.752393795999806*^9, 3.7523938654785357`*^9}, {
   3.752394750531928*^9, 3.7523948988004637`*^9}, {3.7523949877668447`*^9, 
   3.7523950036742907`*^9}, {3.752395093265427*^9, 3.752395093968672*^9}, {
   3.7523951289918537`*^9, 3.752395170004072*^9}, {3.752395438398123*^9, 
   3.752395617067635*^9}, {3.752395649250984*^9, 3.752395655857891*^9}, {
   3.7523957270486393`*^9, 3.7523957846894073`*^9}, {3.752395825274068*^9, 
   3.75239584525604*^9}, {3.752395932755786*^9, 3.7523959499085608`*^9}, {
   3.752396027791244*^9, 3.7523960338465233`*^9}, {3.752396105122661*^9, 
   3.752396144168668*^9}, {3.752397177428667*^9, 3.752397199811569*^9}, {
   3.752397466909831*^9, 3.7523974839259644`*^9}, {3.7523975509006033`*^9, 
   3.752397564369062*^9}, {3.752397833795835*^9, 3.7523978728651037`*^9}, {
   3.752397937694573*^9, 3.752397998373866*^9}, {3.752398308036721*^9, 
   3.752398309579856*^9}, {3.752398398910654*^9, 3.752398434949044*^9}, {
   3.7523985688182487`*^9, 3.7523985704811068`*^9}, {3.7524032801913643`*^9, 
   3.752403281271468*^9}, {3.752403362843512*^9, 3.752403365667041*^9}, {
   3.752403409648452*^9, 3.75240341172829*^9}, {3.7524035801528063`*^9, 
   3.752403699475543*^9}, {3.752404665045637*^9, 3.752404665524645*^9}, {
   3.7524079062577744`*^9, 3.752407916039318*^9}, {3.75240798458864*^9, 
   3.75240798497195*^9}, {3.752408247528566*^9, 3.752408258663064*^9}, {
   3.752409803855402*^9, 3.752409898234169*^9}, {3.752409954072603*^9, 
   3.7524099542312717`*^9}, {3.752409985646965*^9, 3.75240999490942*^9}, {
   3.752411630800199*^9, 3.752411659968247*^9}, {3.752412350373188*^9, 
   3.752412409023653*^9}, 3.7524755580203543`*^9, {3.75247571266511*^9, 
   3.7524757234175673`*^9}, {3.752476244022799*^9, 3.752476245624485*^9}, {
   3.752476571563431*^9, 3.7524765775181932`*^9}, {3.752476703846569*^9, 
   3.7524768244396477`*^9}, {3.752476902139732*^9, 3.752476929106042*^9}, {
   3.752476963528966*^9, 3.7524769661197844`*^9}, {3.7524770000945683`*^9, 
   3.752477042971965*^9}, {3.752477541233285*^9, 3.752477728674944*^9}, {
   3.752479336146553*^9, 3.7524793367274647`*^9}, {3.752481809192258*^9, 
   3.752482003947762*^9}, {3.752517487347424*^9, 3.752517550419221*^9}, {
   3.7525176672420683`*^9, 3.752517743563087*^9}, 3.752517861950356*^9, {
   3.752517967081929*^9, 3.75251798066779*^9}, {3.7525180120393267`*^9, 
   3.7525180796035633`*^9}, {3.752518122931068*^9, 3.7525181490316563`*^9}, {
   3.752518182670993*^9, 3.752518269932119*^9}, {3.752518331951387*^9, 
   3.752518446044362*^9}, {3.7525184926460733`*^9, 3.7525184952371063`*^9}, {
   3.75251863091999*^9, 3.752518665316283*^9}, {3.752518756456622*^9, 
   3.752518770352016*^9}, {3.7525193433973227`*^9, 3.752519380931057*^9}, {
   3.752520799526956*^9, 3.7525208015104227`*^9}, {3.752562837907936*^9, 
   3.7525628403524523`*^9}, {3.752569591963253*^9, 3.752569592561491*^9}, {
   3.7525709271410217`*^9, 3.752571053430778*^9}, {3.752571386567492*^9, 
   3.752571386790002*^9}, {3.7525880247595167`*^9, 3.7525880646448402`*^9}, {
   3.752588360208744*^9, 3.752588440475635*^9}, {3.752819746418209*^9, 
   3.752819747777725*^9}, {3.752907171478125*^9, 3.7529071822542887`*^9}, 
   3.752907359574333*^9, {3.7529202839026737`*^9, 3.752920290123823*^9}, 
   3.752924487144924*^9, {3.752934814475711*^9, 3.752934820413088*^9}, {
   3.752934982768394*^9, 3.752935023102406*^9}, {3.7530158447304373`*^9, 
   3.753015853529881*^9}, 3.7543877179897947`*^9, {3.754388830658846*^9, 
   3.754389087675467*^9}, {3.781264359036203*^9, 3.781264359580476*^9}, {
   3.78133258505634*^9, 3.781332593230555*^9}, {3.781333485989203*^9, 
   3.78133355624013*^9}}],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.752403246944498*^9, 3.752403267855691*^9}}],

Cell[BoxData[
 RowBox[{"Offdiagonal", "[", 
  RowBox[{"0", ",", "p3", ",", "\[Gamma]1", ",", "\[Gamma]2"}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.7524115428785954`*^9, {3.7524119152593603`*^9, 3.7524119324216948`*^9}, 
   3.752411970163392*^9, 3.752412043735046*^9, 3.75241211499465*^9, 
   3.752473782765593*^9, 3.7524741298815727`*^9}]
}, {3}]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Add", " ", "identity", " ", "parts", " ", "to", " ", "the", " ",
     "systems", " ", "on", " ", "a_", "0", "a_", "1", "d_", "0", "d_", "1"}], 
   " ", "**)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"POVM1big", " ", "=", " ", 
     RowBox[{"SparseArray", "[", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "9", "]"}], ",", "POVM1", ",", 
        RowBox[{"IdentityMatrix", "[", "9", "]"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"POVM2big", " ", "=", " ", 
     RowBox[{"SparseArray", "[", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "9", "]"}], ",", "POVM2", ",", 
        RowBox[{"IdentityMatrix", "[", "9", "]"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"POVM3big", " ", "=", " ", 
     RowBox[{"SparseArray", "[", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "9", "]"}], ",", "POVM3", ",", 
        RowBox[{"IdentityMatrix", "[", "9", "]"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"POVM4big", " ", "=", " ", 
     RowBox[{"SparseArray", "[", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "9", "]"}], ",", "POVM4", ",", 
        RowBox[{"IdentityMatrix", "[", "9", "]"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ppp1", "[", 
     RowBox[{
     "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",",
       "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"POVM1big", ".", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{
            RowBox[{"B1", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2"}],
              "]"}], ",", 
            RowBox[{"B2", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]3", ",", "\[Gamma]4"}],
              "]"}]}], "]"}], ".", "POVM1big"}], "]"}]}], "]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "<", "\[Gamma]1", "<", "1"}], ",", 
         RowBox[{"0", "<", "\[Gamma]2", "<", "1"}], ",", 
         RowBox[{"0", "<", "\[Gamma]3", "<", "1"}], ",", 
         RowBox[{"0", "<", "\[Gamma]4", "<", "1"}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ppp2", "[", 
     RowBox[{
     "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",",
       "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"POVM2big", ".", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{
            RowBox[{"B1", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2"}],
              "]"}], ",", 
            RowBox[{"B2", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]3", ",", "\[Gamma]4"}],
              "]"}]}], "]"}], ".", "POVM2big"}], "]"}]}], "]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "<", "\[Gamma]1", "<", "1"}], ",", 
         RowBox[{"0", "<", "\[Gamma]2", "<", "1"}], ",", 
         RowBox[{"0", "<", "\[Gamma]3", "<", "1"}], ",", 
         RowBox[{"0", "<", "\[Gamma]4", "<", "1"}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ppp3", "[", 
     RowBox[{
     "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",",
       "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"POVM3big", ".", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{
            RowBox[{"B1", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2"}],
              "]"}], ",", 
            RowBox[{"B2", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]3", ",", "\[Gamma]4"}],
              "]"}]}], "]"}], ".", "POVM3big"}], "]"}]}], "]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "<", "\[Gamma]1", "<", "1"}], ",", 
         RowBox[{"0", "<", "\[Gamma]2", "<", "1"}], ",", 
         RowBox[{"0", "<", "\[Gamma]3", "<", "1"}], ",", 
         RowBox[{"0", "<", "\[Gamma]4", "<", "1"}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ppp4", "[", 
     RowBox[{
     "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",",
       "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Tr", "[", 
       RowBox[{"POVM4big", ".", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{
            RowBox[{"B1", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2"}],
              "]"}], ",", 
            RowBox[{"B2", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]3", ",", "\[Gamma]4"}],
              "]"}]}], "]"}], ".", "POVM4big"}], "]"}]}], "]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"0", "<", "\[Gamma]1", "<", "1"}], ",", 
         RowBox[{"0", "<", "\[Gamma]2", "<", "1"}], ",", 
         RowBox[{"0", "<", "\[Gamma]3", "<", "1"}], ",", 
         RowBox[{"0", "<", "\[Gamma]4", "<", "1"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.752519433103497*^9, 3.752519443231205*^9}, {
  3.752520338421011*^9, 3.752520392401309*^9}, {3.752520482334103*^9, 
  3.752520493484568*^9}, {3.752520823356248*^9, 3.752520837731434*^9}, {
  3.752562896264454*^9, 3.752562927322095*^9}, {3.7525710878361*^9, 
  3.7525711238901777`*^9}, {3.752571417236418*^9, 3.7525714190678873`*^9}, {
  3.752588732333021*^9, 3.752588769938921*^9}, {3.754389237893477*^9, 
  3.754389278001933*^9}, {3.781333564288755*^9, 3.781333620381174*^9}}],

Cell[CellGroupData[{

Cell["\<\
Equation E1, probability for a specific outcome of the Bell state \
measurement, also check whether they are equal\
\>", "Subchapter",
 CellChangeTimes->{{3.781511538580325*^9, 3.781511591142419*^9}, {
  3.781511667498917*^9, 3.781511686178011*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ppp1", "[", 
  RowBox[{
  "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
   "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ppp2", "[", 
  RowBox[{
  "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
   "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ppp3", "[", 
  RowBox[{
  "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
   "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ppp4", "[", 
  RowBox[{
  "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
   "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.75252052151126*^9, 3.7525205572494307`*^9}, 
   3.7525629365447073`*^9, {3.760783889051901*^9, 3.760783899882773*^9}, {
   3.760783943784853*^9, 3.760783943864133*^9}, {3.781257390391621*^9, 
   3.781257393998611*^9}, {3.781258559139254*^9, 3.781258580776626*^9}, {
   3.781259351974266*^9, 3.7812593632208567`*^9}, {3.781333625700897*^9, 
   3.781333641578974*^9}, {3.781511519886429*^9, 3.781511548322832*^9}, {
   3.781511690204349*^9, 3.781511691532134*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["p1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}]}], "+", 
    RowBox[{"4", " ", "p1", " ", "p2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Gamma]2"}], "+", 
       RowBox[{"2", " ", "\[Gamma]3"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "p2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "\[Gamma]2"}], "+", 
       SuperscriptBox["\[Gamma]2", "2"], "-", 
       RowBox[{"2", " ", "\[Gamma]3"}], "+", 
       SuperscriptBox["\[Gamma]3", "2"], "+", 
       RowBox[{"2", " ", "p2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "\[Gamma]2", " ", "\[Gamma]3"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7607839592923517`*^9, 3.781257430478766*^9, 
  3.7812801847415733`*^9, 3.781333910334469*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["p1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}]}], "+", 
    RowBox[{"4", " ", "p1", " ", "p2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Gamma]2"}], "+", 
       RowBox[{"2", " ", "\[Gamma]3"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "p2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "\[Gamma]2"}], "+", 
       SuperscriptBox["\[Gamma]2", "2"], "-", 
       RowBox[{"2", " ", "\[Gamma]3"}], "+", 
       SuperscriptBox["\[Gamma]3", "2"], "+", 
       RowBox[{"2", " ", "p2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "\[Gamma]2", " ", "\[Gamma]3"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7607839592923517`*^9, 3.781257430478766*^9, 
  3.7812801847415733`*^9, 3.781333931273593*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["p1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}]}], "+", 
    RowBox[{"4", " ", "p1", " ", "p2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Gamma]2"}], "+", 
       RowBox[{"2", " ", "\[Gamma]3"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "p2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "\[Gamma]2"}], "+", 
       SuperscriptBox["\[Gamma]2", "2"], "-", 
       RowBox[{"2", " ", "\[Gamma]3"}], "+", 
       SuperscriptBox["\[Gamma]3", "2"], "+", 
       RowBox[{"2", " ", "p2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "\[Gamma]2", " ", "\[Gamma]3"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7607839592923517`*^9, 3.781257430478766*^9, 
  3.7812801847415733`*^9, 3.7813339522219057`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["p1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}]}], "+", 
    RowBox[{"4", " ", "p1", " ", "p2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[Gamma]2"}], "+", 
       RowBox[{"2", " ", "\[Gamma]3"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "p2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "\[Gamma]2"}], "+", 
       SuperscriptBox["\[Gamma]2", "2"], "-", 
       RowBox[{"2", " ", "\[Gamma]3"}], "+", 
       SuperscriptBox["\[Gamma]3", "2"], "+", 
       RowBox[{"2", " ", "p2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "\[Gamma]2", " ", "\[Gamma]3"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7607839592923517`*^9, 3.781257430478766*^9, 
  3.7812801847415733`*^9, 3.7813339732666283`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Below", " ", "defines", " ", "a", " ", "function", " ", "which",
     " ", "allows", " ", "for", " ", "the", " ", "partial", " ", "trace", " ",
     "operation", " ", "on", " ", "qudit", " ", 
    RowBox[{"systems", "."}]}], " ", "**)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SwapParts", "[", 
     RowBox[{"expr_", ",", " ", "pos1_", ",", " ", "pos2_"}], "]"}], " ", ":=",
     " ", 
    RowBox[{
     RowBox[{
      RowBox[{"ReplacePart", "[", 
       RowBox[{"#", ",", "#", ",", " ", 
        RowBox[{"{", 
         RowBox[{"pos1", ",", "pos2"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"pos2", ",", "pos1"}], "}"}]}], "]"}], "&"}], "[", "expr", 
     "]"}]}], "\n", 
   RowBox[{
    RowBox[{"dTraceSystem", "[", 
     RowBox[{"D_", ",", " ", "s_", ",", " ", "dimen_"}], "]"}], ":=", " ", 
    RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Qudits", "=", 
       RowBox[{"Reverse", "[", 
        RowBox[{"Sort", "[", "s", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"TrkM", "=", "D"}], ";", "\[IndentingNewLine]", 
      RowBox[{"dim", "=", "dimen"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"z", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Dimensions", "[", "Qudits", "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], ")"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"q", "=", "1"}], ",", 
        RowBox[{"q", "<", "z"}], ",", 
        RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"n", "=", 
          RowBox[{"Log", "[", 
           RowBox[{"dim", ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Dimensions", "[", "TrkM", "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ")"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"M", "=", "TrkM"}], ";", "\[IndentingNewLine]", 
         RowBox[{"k", "=", 
          RowBox[{"Qudits", "[", 
           RowBox[{"[", "q", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"k", "\[Equal]", "n"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"TrkM", "=", 
             RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"p", "=", "1"}], ",", 
              RowBox[{"p", "<", 
               RowBox[{
                SuperscriptBox["dim", "n"], "+", "1"}]}], ",", 
              RowBox[{"p", "=", 
               RowBox[{"p", "+", "dim"}]}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"TrkM", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"TrkM", ",", 
                  RowBox[{
                   UnderoverscriptBox["\[Sum]", 
                    RowBox[{"h", "=", "0"}], 
                    RowBox[{"dim", "-", "1"}]], 
                   RowBox[{"Take", "[", 
                    RowBox[{
                    RowBox[{"M", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"p", "+", "h"}], ",", "All"}], "]"}], "]"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "h"}], ",", 
                    SuperscriptBox["dim", "n"], ",", "dim"}], "}"}]}], 
                    "]"}]}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", " ", 
             "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"j", "=", "0"}], ",", 
              RowBox[{"j", "<", 
               RowBox[{"(", 
                RowBox[{"n", "-", "k"}], ")"}]}], ",", 
              RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"b", "=", 
                RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"i", "=", "1"}], ",", 
                 RowBox[{"i", "<", 
                  RowBox[{
                   SuperscriptBox["dim", "n"], "+", "1"}]}], ",", 
                 RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"IntegerDigits", "[", 
                    RowBox[{
                    RowBox[{"i", "-", "1"}], ",", "dim", ",", "n"}], "]"}], 
                    "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "\[NotEqual]", 
                    RowBox[{
                    RowBox[{"IntegerDigits", "[", 
                    RowBox[{
                    RowBox[{"i", "-", "1"}], ",", "dim", ",", "n"}], "]"}], 
                    "[", 
                    RowBox[{"[", 
                    RowBox[{"n", "-", "j", "-", "1"}], "]"}], "]"}]}], " ", "&&",
                     " ", 
                    RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"b", ",", " ", "i"}], "]"}], "  ", "\[Equal]", 
                    "0"}]}], ",", " ", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"b", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"b", ",", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FromDigits", "[", 
                    RowBox[{
                    RowBox[{"SwapParts", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"IntegerDigits", "[", 
                    RowBox[{
                    RowBox[{"i", "-", "1"}], ",", "dim", ",", " ", "n"}], 
                    "]"}], ")"}], ",", 
                    RowBox[{"{", "n", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", "-", "j", "-", "1"}], "}"}]}], "]"}], ",", 
                    "dim"}], "]"}], "+", "1"}], ")"}]}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"c", "=", 
                    RowBox[{"Range", "[", 
                    SuperscriptBox["dim", "n"], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"perm", "=", 
                    RowBox[{"SwapParts", "[", 
                    RowBox[{"c", ",", 
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FromDigits", "[", 
                    RowBox[{
                    RowBox[{"SwapParts", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"IntegerDigits", "[", 
                    RowBox[{
                    RowBox[{"i", "-", "1"}], ",", "dim", ",", " ", "n"}], 
                    "]"}], ")"}], ",", 
                    RowBox[{"{", "n", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", "-", "j", "-", "1"}], "}"}]}], "]"}], ",", 
                    "dim"}], "]"}], "+", "1"}], ")"}], "}"}]}], "]"}]}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"M", "=", 
                    RowBox[{"M", "[", 
                    RowBox[{"[", 
                    RowBox[{"perm", ",", "perm"}], "]"}], "]"}]}], ";"}]}], 
                  "\[IndentingNewLine]", " ", "]"}]}], "    ", 
                "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
             "   ", "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            
            RowBox[{"TrkM", "=", 
             RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"p", "=", "1"}], ",", 
              RowBox[{"p", "<", 
               RowBox[{
                SuperscriptBox["dim", "n"], "+", "1"}]}], ",", 
              RowBox[{"p", "=", 
               RowBox[{"p", "+", "dim"}]}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"TrkM", "=", 
                RowBox[{"Append", "[", 
                 RowBox[{"TrkM", ",", 
                  RowBox[{
                   UnderoverscriptBox["\[Sum]", 
                    RowBox[{"h", "=", "0"}], 
                    RowBox[{"dim", "-", "1"}]], 
                   RowBox[{"Take", "[", 
                    RowBox[{
                    RowBox[{"M", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"p", "+", "h"}], ",", "All"}], "]"}], "]"}], ",", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "+", "h"}], ",", 
                    SuperscriptBox["dim", "n"], ",", "dim"}], "}"}]}], 
                    "]"}]}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
             "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
       "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", ";", 
      RowBox[{"Return", "[", "TrkM", "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.752569152737039*^9, 3.7525692067228403`*^9}, 
   3.752569237232007*^9, 3.752571786052793*^9, {3.7543892128331013`*^9, 
   3.754389232587545*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "*", "Post", " ", "measurement", " ", "state", " ", "after", " ", 
    "appplying", " ", "the", " ", "povms"}], "**)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PostMeasState", "[", 
      RowBox[{
      "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", 
       ",", "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"POVM1big", ".", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{
            RowBox[{"B1", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2"}],
              "]"}], ",", 
            RowBox[{"B2", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]3", ",", "\[Gamma]4"}],
              "]"}]}], "]"}], ".", "POVM1big"}], "]"}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0", "<", "\[Gamma]1", "<", "1"}], ",", 
          RowBox[{"0", "<", "\[Gamma]2", "<", "1"}], ",", 
          RowBox[{"0", "<", "\[Gamma]3", "<", "1"}], ",", 
          RowBox[{"0", "<", "\[Gamma]4", "<", "1"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PostMeasState2", "[", 
      RowBox[{
      "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", 
       ",", "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"POVM2big", ".", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{
            RowBox[{"B1", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2"}],
              "]"}], ",", 
            RowBox[{"B2", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]3", ",", "\[Gamma]4"}],
              "]"}]}], "]"}], ".", "POVM2big"}], "]"}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0", "<", "\[Gamma]1", "<", "1"}], ",", 
          RowBox[{"0", "<", "\[Gamma]2", "<", "1"}], ",", 
          RowBox[{"0", "<", "\[Gamma]3", "<", "1"}], ",", 
          RowBox[{"0", "<", "\[Gamma]4", "<", "1"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PostMeasState3", "[", 
      RowBox[{
      "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", 
       ",", "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"POVM3big", ".", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{
            RowBox[{"B1", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2"}],
              "]"}], ",", 
            RowBox[{"B2", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]3", ",", "\[Gamma]4"}],
              "]"}]}], "]"}], ".", "POVM3big"}], "]"}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0", "<", "\[Gamma]1", "<", "1"}], ",", 
          RowBox[{"0", "<", "\[Gamma]2", "<", "1"}], ",", 
          RowBox[{"0", "<", "\[Gamma]3", "<", "1"}], ",", 
          RowBox[{"0", "<", "\[Gamma]4", "<", "1"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PostMeasState4", "[", 
      RowBox[{
      "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", 
       ",", "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"POVM4big", ".", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"KroneckerProduct", "[", 
           RowBox[{
            RowBox[{"B1", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2"}],
              "]"}], ",", 
            RowBox[{"B2", "[", 
             RowBox[{
             "p0", ",", "p1", ",", "p2", ",", "\[Gamma]3", ",", "\[Gamma]4"}],
              "]"}]}], "]"}], ".", "POVM4big"}], "]"}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0", "<", "\[Gamma]1", "<", "1"}], ",", 
          RowBox[{"0", "<", "\[Gamma]2", "<", "1"}], ",", 
          RowBox[{"0", "<", "\[Gamma]3", "<", "1"}], ",", 
          RowBox[{"0", "<", "\[Gamma]4", "<", "1"}]}], "}"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.752571636546795*^9, 3.752571649577394*^9}, {
  3.752571690807568*^9, 3.7525716909594193`*^9}, {3.752571746267905*^9, 
  3.752571778715096*^9}, {3.7525721010105247`*^9, 3.752572103970458*^9}, {
  3.7525738247682247`*^9, 3.752573827303506*^9}, {3.7525889003335648`*^9, 
  3.752588930114827*^9}, {3.7529144156133633`*^9, 3.752914437652381*^9}, {
  3.754393360465438*^9, 3.75439337111124*^9}, {3.781333648643887*^9, 
  3.78133369624092*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "*", "Trace", " ", "out", " ", "the", " ", "middle", " ", "states", " ", 
    "since", " ", "they", " ", "are", " ", "not", " ", "relevant", " ", 
    RowBox[{"anymore", "."}]}], "**)"}], "\[IndentingNewLine]", "\t", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PostMeasStateTraced", "[", 
     RowBox[{
     "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",",
       "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
    RowBox[{"Normal", "[", 
     StyleBox[
      RowBox[{"dTraceSystem", "[", 
       RowBox[{
        RowBox[{"PostMeasState", "[", 
         RowBox[{
         "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
          "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], ",", "3"}], 
       "]"}], "InlineInput"], 
     StyleBox["]", "InlineInput"]}]}], 
   StyleBox["\[IndentingNewLine]", "InlineInput"], 
   RowBox[{
    RowBox[{"PostMeasStateTraced2", "[", 
     RowBox[{
     "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",",
       "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
    RowBox[{"Normal", "[", 
     StyleBox[
      RowBox[{"dTraceSystem", "[", 
       RowBox[{
        RowBox[{"PostMeasState2", "[", 
         RowBox[{
         "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
          "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], ",", "3"}], 
       "]"}], "InlineInput"], 
     StyleBox["]", "InlineInput"]}]}], 
   StyleBox["\[IndentingNewLine]", "InlineInput"], 
   RowBox[{
    RowBox[{"PostMeasStateTraced3", "[", 
     RowBox[{
     "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",",
       "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
    RowBox[{"Normal", "[", 
     StyleBox[
      RowBox[{"dTraceSystem", "[", 
       RowBox[{
        RowBox[{"PostMeasState3", "[", 
         RowBox[{
         "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
          "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], ",", "3"}], 
       "]"}], "InlineInput"], 
     StyleBox["]", "InlineInput"]}]}], 
   StyleBox["\[IndentingNewLine]", "InlineInput"], 
   RowBox[{
    RowBox[{"PostMeasStateTraced4", "[", 
     RowBox[{
     "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",",
       "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
    RowBox[{"Normal", "[", 
     StyleBox[
      RowBox[{"dTraceSystem", "[", 
       RowBox[{
        RowBox[{"PostMeasState4", "[", 
         RowBox[{
         "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
          "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], ",", "3"}], 
       "]"}], "InlineInput"], 
     StyleBox["]", "InlineInput"]}]}]}]}]], "Input",
 CellChangeTimes->{{3.7525717797794647`*^9, 3.752571780844836*^9}, {
  3.75257183429468*^9, 3.752571858965659*^9}, {3.752571904139454*^9, 
  3.75257192597831*^9}, {3.7525738487655497`*^9, 3.752573851134261*^9}, {
  3.752573940866743*^9, 3.7525739634010057`*^9}, {3.752588963459407*^9, 
  3.752588969564075*^9}, {3.7529144538116083`*^9, 3.752914462259034*^9}, {
  3.754393382104371*^9, 3.754393395462219*^9}, {3.781333698273583*^9, 
  3.7813337281431026`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "*", "Here", " ", "we", " ", "observe", " ", "that", " ", "the", " ", 
    "above", " ", "four", " ", "states", " ", "are", " ", "all", " ", "the", 
    " ", "same", " ", "up", " ", "to", " ", "local", " ", 
    RowBox[{"unitaries", ".", " ", "In"}], " ", "the", " ", "following", " ", 
    "we", " ", "will", " ", "thus", " ", "only", " ", "consider", " ", "one", 
    " ", 
    RowBox[{"state", ".", " ", "We"}], " ", "define", " ", "it", " ", 
    "explicitly", " ", "in", " ", "matrix", " ", "form", " ", "to", " ", 
    "speed", " ", "up", " ", 
    RowBox[{"calculations", "."}]}], "**)"}]}]], "Input",
 CellChangeTimes->{{3.754387743805331*^9, 3.7543877721658*^9}, {
  3.754387812868846*^9, 3.7543878388748503`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PostMeasStateTraced1", "[", 
   RowBox[{
   "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",", 
    "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
  InterpretationBox[
   TagBox[
    FrameBox[GridBox[{
       {
        ItemBox[
         TagBox[
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               FractionBox["1", "24"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "p2", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"p1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Gamma]1", " ", "\[Gamma]2"}]}], ")"}]}], "+", 
                    RowBox[{"p2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Gamma]1", "2"], " ", 
                    SuperscriptBox["\[Gamma]2", "2"]}]}], ")"}]}]}], ")"}], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], "2"], " ", 
                  
                  SuperscriptBox["\[Gamma]4", "2"]}], "+", 
                 RowBox[{"3", " ", "\[Gamma]1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"p1", "+", 
                    RowBox[{
                    "2", " ", "p2", " ", "\[Gamma]1", " ", "\[Gamma]2"}]}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
                  "\[Gamma]4", " ", 
                  RowBox[{"(", 
                   RowBox[{"p1", "+", 
                    RowBox[{
                    "2", " ", "p2", " ", "\[Gamma]3", " ", "\[Gamma]4"}]}], 
                   ")"}]}], "+", 
                 RowBox[{"2", " ", "p2", " ", 
                  SuperscriptBox["\[Gamma]1", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], "2"], " ", 
                  
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"p1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Gamma]3", " ", "\[Gamma]4"}]}], ")"}]}], "+", 
                    RowBox[{"p2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Gamma]3", "2"], " ", 
                    SuperscriptBox["\[Gamma]4", "2"]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
               ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
               ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
               ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
               ",", "0"}], "}"}], ",", 
            TemplateBox[{"79"},
             "OutputSizeLimit`Skeleton",
             DisplayFunction->(FrameBox[
               
               RowBox[{
                "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
               Background -> GrayLevel[0.75], 
               BaseStyle -> {
                "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                 ShowStringCharacters -> False}, BaselinePosition -> Baseline,
                ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
               GrayLevel[0.75], RoundingRadius -> 7]& )], ",", 
            RowBox[{"{", 
             RowBox[{
             "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
               ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
               ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
              ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
               "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
               ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
           "}"}],
          Short[#, 5]& ],
         BaseStyle->{Deployed -> False},
         StripOnInput->False]},
       {GridBox[{
          {
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{85., {3., 11.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarCategory",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, StripOnInput -> 
              False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True], "Tooltip"]& ], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                 StandardForm],
                ImageSizeCache->{73., {1., 11.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                 StandardForm]],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             Identity, 197, 21865302855264549784, 5/2],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                 StandardForm],
                ImageSizeCache->{81., {1., 11.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                 StandardForm],
                ImageSizeCache->{81., {1., 11.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             Identity, 197, 21865302855264549784, 5 2],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                 StandardForm],
                ImageSizeCache->{60., {1., 11.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                 StandardForm],
                ImageSizeCache->{60., {1., 11.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             Identity, 197, 21865302855264549784, Infinity],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                 StandardForm],
                ImageSizeCache->{108., {1., 12.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                 StandardForm],
                ImageSizeCache->{72., {0., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            ButtonFunction:>FrontEndExecute[{
               FrontEnd`SetOptions[
               FrontEnd`$FrontEnd, 
                FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
               FrontEnd`FrontEndToken["PreferencesDialog"]}],
            Evaluator->None,
            Method->"Preemptive"]}
         },
         AutoDelete->False,
         FrameStyle->GrayLevel[0.85],
         GridBoxDividers->{"Columns" -> {False, {True}}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{2}}}]}
      },
      DefaultBaseStyle->"Column",
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxDividers->{
       "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.5599999999999999]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], 
          Offset[1.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     Background->RGBColor[0.9657, 0.9753, 0.9802],
     FrameMargins->{{12, 12}, {0, 15}},
     FrameStyle->GrayLevel[0.85],
     RoundingRadius->5,
     StripOnInput->False],
    Deploy,
    DefaultBaseStyle->"Deploy"],
   Out[197]]}]], "Input",
 CellChangeTimes->{{3.75258909791483*^9, 3.752589097958336*^9}, {
   3.781333772351164*^9, 3.781333777159212*^9}, 3.781334172360038*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"State", "[", 
     RowBox[{
     "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",",
       "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"PostMeasStateTraced", "[", 
      RowBox[{
      "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
       "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], "/", 
     RowBox[{"Tr", "[", 
      RowBox[{"PostMeasStateTraced", "[", 
       RowBox[{
       "p0", ",", "p1", " ", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", 
        ",", "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], "]"}]}]}], 
   RowBox[{"(*", 
    RowBox[{"*", "Renormalize", " ", "state"}], "**)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NoPhotonPovm", " ", "=", " ", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", "81", "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"Proj", "[", 
           RowBox[{"9", ",", "1"}], "]"}], ",", 
          RowBox[{"IdentityMatrix", "[", "9", "]"}]}], "]"}], "+", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "9", "]"}], ",", 
          RowBox[{"Proj", "[", 
           RowBox[{"9", ",", "1"}], "]"}]}], "]"}], "-", 
        RowBox[{"Proj", "[", 
         RowBox[{"81", ",", "1"}], "]"}]}], ")"}]}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "*", "Define", " ", "the", " ", "POVM", " ", "corresponding", " ", "to", 
     " ", "both", " ", "sides", " ", "of", " ", "the", " ", "states", " ", 
     "having", " ", "at", " ", "least", " ", "one", " ", "photon"}], "**)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NoPhotonProb", "[", 
     RowBox[{
     "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",",
       "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Tr", "[", 
     RowBox[{"NoPhotonPovm", ".", 
      RowBox[{"State", "[", 
       RowBox[{
       "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
        "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], ".", "NoPhotonPovm"}], 
     "]"}]}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "*", "Probability", " ", "of", " ", "getting", " ", "outcome", " ", 
     "corresponding", " ", "to", " ", "above", " ", "POVM"}], "**)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PostMeasStateTracedNoPhotonsUnnormed", "[", 
     RowBox[{
     "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",",
       "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
    RowBox[{"NoPhotonPovm", ".", 
     RowBox[{"State", "[", 
      RowBox[{
      "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
       "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], ".", "NoPhotonPovm"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PostMeasStateTracedNoPhotons", "[", 
     RowBox[{
     "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",",
       "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"PostMeasStateTracedNoPhotonsUnnormed", "[", 
      RowBox[{
      "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
       "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], "/", 
     RowBox[{"NoPhotonProb", "[", 
      RowBox[{
      "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
       "\[Gamma]3", ",", "\[Gamma]4"}], "]"}]}]}], " ", 
   RowBox[{"(*", 
    RowBox[{"*", "Normalize", " ", "state"}], "**)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PostMeasStateTracedNoPhotonsUnnormedDirect", " ", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"PostMeasStateTracedNoPhotonsUnnormed", "[", 
        RowBox[{"p0", ",", "p1", ",", "p2", ",", 
         RowBox[{"1", "-", "\[Eta]1"}], ",", 
         RowBox[{"1", "-", "\[Eta]2"}], ",", 
         RowBox[{"1", "-", "\[Eta]3"}], ",", 
         RowBox[{"1", "-", "\[Eta]4"}]}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"0", "\[LessEqual]", " ", "p0", "\[LessEqual]", " ", "1"}], 
          ",", " ", 
          RowBox[{"0", "\[LessEqual]", " ", "p1", "\[LessEqual]", " ", "1"}], 
          ",", 
          RowBox[{"0", "\[LessEqual]", " ", "p2", "\[LessEqual]", " ", "1"}], 
          ",", " ", 
          RowBox[{
          "0", "\[LessEqual]", " ", "\[Eta]1", "\[LessEqual]", " ", "1"}], 
          ",", 
          RowBox[{
          "0", "\[LessEqual]", " ", "\[Eta]2", "\[LessEqual]", " ", "1"}], 
          ",", " ", 
          RowBox[{
          "0", "\[LessEqual]", " ", "\[Eta]3", "\[LessEqual]", " ", "1"}], 
          ",", 
          RowBox[{
          "0", "\[LessEqual]", " ", "\[Eta]4", "\[LessEqual]", " ", "1"}]}], 
         "}"}]}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.752937484966563*^9, 3.752937682222972*^9}, {
   3.7529377138716497`*^9, 3.7529378265688562`*^9}, {3.752938439774362*^9, 
   3.7529384401493196`*^9}, {3.752938624203582*^9, 3.752938628267795*^9}, {
   3.752938733070512*^9, 3.7529387532459993`*^9}, {3.752939026026207*^9, 
   3.752939040672505*^9}, {3.752939099327744*^9, 3.752939101581867*^9}, 
   3.752939207878881*^9, {3.752939256711321*^9, 3.752939339013838*^9}, {
   3.7529410313182697`*^9, 3.752941046723415*^9}, {3.7529411102662086`*^9, 
   3.752941141279231*^9}, {3.752941441345982*^9, 3.752941474913579*^9}, {
   3.753001443076803*^9, 3.7530014431222687`*^9}, {3.753003400179154*^9, 
   3.753003400352268*^9}, {3.753025754740741*^9, 3.753025778785783*^9}, {
   3.753025862390491*^9, 3.7530258862442617`*^9}, {3.753025922634555*^9, 
   3.753025925369699*^9}, {3.753025959361874*^9, 3.753025961656001*^9}, {
   3.753026089386631*^9, 3.753026134767538*^9}, {3.753026204060575*^9, 
   3.753026283973877*^9}, {3.753026337390753*^9, 3.753026357900084*^9}, {
   3.753026411498704*^9, 3.75302643359312*^9}, {3.7530265826124907`*^9, 
   3.753026614658086*^9}, {3.753026761537078*^9, 3.753026817928143*^9}, {
   3.7530269313696527`*^9, 3.7530270711112223`*^9}, {3.753027752786448*^9, 
   3.753027797573398*^9}, {3.753027828511599*^9, 3.7530278373088017`*^9}, {
   3.753027965456965*^9, 3.753027974880764*^9}, {3.7543934042729177`*^9, 
   3.7543934935538883`*^9}, {3.754393540328285*^9, 3.7543935425599117`*^9}, {
   3.754393584838469*^9, 3.754393603386746*^9}, {3.754644019196162*^9, 
   3.7546440210581636`*^9}, {3.7546444037722673`*^9, 3.754644403994976*^9}, {
   3.781275218364588*^9, 3.781275218996538*^9}, {3.781334182258897*^9, 
   3.7813343086117487`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Probability of bell state measurement succeeding \
(equation E1)", "Subchapter"]], "Title",
 CellChangeTimes->{{3.781275425558724*^9, 3.781275446884865*^9}, {
  3.781277340598401*^9, 3.781277371516473*^9}, {3.781335293484323*^9, 
  3.781335298539404*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"ppp1", "[", 
    RowBox[{"p0", ",", "p1", ",", "p2", ",", 
     RowBox[{"1", "-", "papp"}], ",", 
     RowBox[{"1", "-", "\[Eta]"}], ",", 
     RowBox[{"1", "-", "\[Eta]"}], ",", 
     RowBox[{"1", "-", "papp"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p0", "+", "p1", "+", "p2"}], "==", "1"}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.781275401562477*^9, 3.7812754236426907`*^9}, {
  3.78127549011913*^9, 3.781275508160244*^9}, {3.781275544790843*^9, 
  3.781275559582081*^9}, {3.7812757187750483`*^9, 3.7812757191589413`*^9}, {
  3.781275917214077*^9, 3.781275922957699*^9}, {3.781276430965672*^9, 
  3.78127644035034*^9}, {3.781277331111691*^9, 3.781277333342168*^9}, {
  3.78127983008738*^9, 3.781279843909745*^9}, {3.7813345165935173`*^9, 
  3.781334551839596*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", "p2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p1", "+", 
       RowBox[{"p2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "p1"}], "+", 
       RowBox[{"p2", " ", 
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"4", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
  SuperscriptBox["\[Eta]", "2"]}]], "Output",
 CellChangeTimes->{{3.781279847290784*^9, 3.781279868108057*^9}, 
   3.781334504232971*^9, {3.7813345468162413`*^9, 3.781334569841716*^9}}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Probability", " ", "of", " ", "having", " ", "non"}], "-", 
   RowBox[{"zeroamount", " ", "of", " ", "photons", " ", 
    RowBox[{"(", 
     RowBox[{"equation", " ", "E1"}], ")"}]}]}], "Subchapter"]], "Input",
 CellChangeTimes->{{3.781277548349634*^9, 3.781277605568178*^9}, {
  3.781339267444059*^9, 3.781339270858287*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"NoPhotonProb", "[", 
     RowBox[{"p0", ",", "p1", " ", ",", "p2", ",", 
      RowBox[{"1", "-", "papp"}], ",", 
      RowBox[{"1", "-", "\[Eta]"}], ",", 
      RowBox[{"1", "-", "\[Eta]"}], ",", 
      RowBox[{"1", "-", "papp"}]}], "]"}], " ", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p0", "+", "p1", "+", "p2"}], "\[Equal]", "1"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.78127760677746*^9, 3.781277643447019*^9}, {
  3.7813353086982183`*^9, 3.781335330546269*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["papp", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["p1", "2"]}], "+", 
     RowBox[{"16", " ", "p1", " ", "p2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "papp"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["p2", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "papp"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"4", " ", "p2"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p1", "+", 
      RowBox[{"p2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"4", " ", "\[Eta]"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "p1"}], "+", 
      RowBox[{"p2", " ", 
       RowBox[{"(", 
        RowBox[{"6", "-", 
         RowBox[{"4", " ", "\[Eta]"}]}], ")"}]}]}], ")"}]}]}]]], "Output",
 CellChangeTimes->{3.781277755495426*^9, 3.781335438039157*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "*", "The", " ", "below", " ", "prints", " ", "out", " ", "the", " ", 
       "non"}], "-", 
      RowBox[{
      "zero", " ", "elements", " ", "of", " ", "the", " ", "final", " ", 
       "state"}]}], ",", " ", 
     RowBox[{
      RowBox[{"in", " ", "a", " ", "semi"}], "-", 
      RowBox[{"python", " ", "friendly", " ", 
       RowBox[{"manner", "."}]}]}]}], "**)"}], "Subchapter"], 
  "\[IndentingNewLine]", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"s", " ", "=", " ", "1"}], ",", " ", 
    RowBox[{"s", "\[LessEqual]", "81"}], ",", " ", 
    RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"t", " ", "=", " ", "1"}], ",", " ", 
      RowBox[{"t", "\[LessEqual]", " ", "81"}], ",", 
      RowBox[{"t", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"TrueQ", "[", 
          RowBox[{
           RowBox[{"PostMeasStateTracedNoPhotonsUnnormedDirect", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", "t"}], "]"}], "]"}], "==", "0"}], "]"}]}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<state[\>\"", " ", ",", 
          RowBox[{"s", "-", "1"}], ",", "\"\<,\>\"", ",", 
          RowBox[{"t", "-", "1"}], " ", ",", "\"\<] = \>\"", ",", 
          RowBox[{"FortranForm", "[", 
           RowBox[{"PostMeasStateTracedNoPhotonsUnnormedDirect", "[", 
            RowBox[{"[", 
             RowBox[{"s", ",", "t"}], "]"}], "]"}], "]"}]}], " ", "]"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.7546437319189177`*^9, 3.754643756190001*^9}, {
  3.7546438523852997`*^9, 3.754643856560102*^9}, {3.754644158292172*^9, 
  3.754644162707645*^9}, {3.7546444065602703`*^9, 3.754644455852489*^9}, {
  3.781275392790052*^9, 3.7812754183068857`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(eta1*eta4*p2*(-3*eta3**2*(-1 + eta4)*(p1 - 2*(-1 + \
eta1)*p2) + eta2*eta3*(-3*(-2 + eta1 + 2*eta3 + eta4 - 2*eta3*eta4)*p1 - \
4*(-1 + eta1)*(-5 + 8*eta3)*(-1 + eta4)*p2) + (-1 + eta1)*eta2**2*((-3 + \
6*eta3)*p1 + 2*(3 - 16*eta3 + 16*eta3**2)*(-1 + eta4)*p2)))/(3.*(2*eta3**2*p2 \
+ eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + \
8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[1, 
       3] $CellContext`eta1 $CellContext`eta4 $CellContext`p2 ((-3) \
$CellContext`eta3^2 (-1 + $CellContext`eta4) ($CellContext`p1 - 
        2 (-1 + $CellContext`eta1) $CellContext`p2) + $CellContext`eta2 \
$CellContext`eta3 ((-3) (-2 + $CellContext`eta1 + 
          2 $CellContext`eta3 + $CellContext`eta4 - 
          2 $CellContext`eta3 $CellContext`eta4) $CellContext`p1 - 
        4 (-1 + $CellContext`eta1) (-5 + 
         8 $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2) + (-1 + \
$CellContext`eta1) $CellContext`eta2^2 ((-3 + 
          6 $CellContext`eta3) $CellContext`p1 + 
        2 (3 - 16 $CellContext`eta3 + 
          16 $CellContext`eta3^2) (-1 + $CellContext`eta4) $CellContext`p2))/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 10, ",", 10, "] = ", 
   FortranForm[
   Rational[1, 
      3] $CellContext`eta1 $CellContext`eta4 $CellContext`p2 ((-3) \
$CellContext`eta3^2 (-1 + $CellContext`eta4) ($CellContext`p1 - 
       2 (-1 + $CellContext`eta1) $CellContext`p2) + $CellContext`eta2 \
$CellContext`eta3 ((-3) (-2 + $CellContext`eta1 + 
         2 $CellContext`eta3 + $CellContext`eta4 - 
         2 $CellContext`eta3 $CellContext`eta4) $CellContext`p1 - 
       4 (-1 + $CellContext`eta1) (-5 + 
        8 $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2) + (-1 + \
$CellContext`eta1) $CellContext`eta2^2 ((-3 + 
         6 $CellContext`eta3) $CellContext`p1 + 
       2 (3 - 16 $CellContext`eta3 + 
         16 $CellContext`eta3^2) (-1 + $CellContext`eta4) $CellContext`p2))/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184444097*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(-2*(-1 + eta1)*eta1*eta2*(-1 + eta3)*(-2*eta3 + \
eta2*(-1 + 3*eta3))*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + \
2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 \
+ 2*p2))))\"\>",
    FortranForm[
    Rational[-2, 
       3] (-1 + $CellContext`eta1) $CellContext`eta1 $CellContext`eta2 (-1 + \
$CellContext`eta3) ((-2) $CellContext`eta3 + $CellContext`eta2 (-1 + 
        3 $CellContext`eta3)) $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 11, ",", 11, "] = ", 
   FortranForm[
   Rational[-2, 
      3] (-1 + $CellContext`eta1) $CellContext`eta1 $CellContext`eta2 (-1 + \
$CellContext`eta3) ((-2) $CellContext`eta3 + $CellContext`eta2 (-1 + 
       3 $CellContext`eta3)) $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.75464418444615*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(eta1*eta4*(-6*eta3**2*(-1 + eta4)*p2*(p1 - 2*(-1 + \
eta1)*p2) + 2*(-1 + eta1)*eta2**2*p2*(3*(-1 + 6*eta3)*p1 + 2*(3 - 32*eta3 + \
32*eta3**2)*(-1 + eta4)*p2) + eta2*eta3*(9*p1**2 - 6*(5*eta1 + 5*(-2 + eta4) \
- 6*eta3*(-1 + eta4))*p1*p2 - 8*(-1 + eta1)*(-13 + 16*eta3)*(-1 + \
eta4)*p2**2)))/(6.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - \
8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[1, 
       6] $CellContext`eta1 $CellContext`eta4 ((-6) $CellContext`eta3^2 (-1 + \
$CellContext`eta4) $CellContext`p2 ($CellContext`p1 - 
        2 (-1 + $CellContext`eta1) $CellContext`p2) + 
      2 (-1 + $CellContext`eta1) $CellContext`eta2^2 $CellContext`p2 (
        3 (-1 + 6 $CellContext`eta3) $CellContext`p1 + 
        2 (3 - 32 $CellContext`eta3 + 
          32 $CellContext`eta3^2) (-1 + $CellContext`eta4) $CellContext`p2) + \
$CellContext`eta2 $CellContext`eta3 (9 $CellContext`p1^2 - 
        6 (5 $CellContext`eta1 + 5 (-2 + $CellContext`eta4) - 
         6 $CellContext`eta3 (-1 + $CellContext`eta4)) $CellContext`p1 \
$CellContext`p2 - 
        8 (-1 + $CellContext`eta1) (-13 + 
         16 $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2^2))/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 12, ",", 12, "] = ", 
   FortranForm[
   Rational[1, 
      6] $CellContext`eta1 $CellContext`eta4 ((-6) $CellContext`eta3^2 (-1 + \
$CellContext`eta4) $CellContext`p2 ($CellContext`p1 - 
       2 (-1 + $CellContext`eta1) $CellContext`p2) + 
     2 (-1 + $CellContext`eta1) $CellContext`eta2^2 $CellContext`p2 (
       3 (-1 + 6 $CellContext`eta3) $CellContext`p1 + 
       2 (3 - 32 $CellContext`eta3 + 
         32 $CellContext`eta3^2) (-1 + $CellContext`eta4) $CellContext`p2) + \
$CellContext`eta2 $CellContext`eta3 (9 $CellContext`p1^2 - 
       6 (5 $CellContext`eta1 + 5 (-2 + $CellContext`eta4) - 
        6 $CellContext`eta3 (-1 + $CellContext`eta4)) $CellContext`p1 \
$CellContext`p2 - 
       8 (-1 + $CellContext`eta1) (-13 + 
        16 $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2^2))/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7546441844507637`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(eta1*eta2*eta3*eta4*(-3*p1 + 8*(-1 + eta1)*(-1 + \
eta2)*p2)*(-3*p1 + 8*(-1 + eta3)*(-1 + eta4)*p2))/(6.*(2*eta3**2*p2 + \
eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + \
8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[1, 
       6] $CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4 ((-3) $CellContext`p1 + 
      8 (-1 + $CellContext`eta1) (-1 + $CellContext`eta2) $CellContext`p2) \
((-3) $CellContext`p1 + 
      8 (-1 + $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2)/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 12, ",", 28, "] = ", 
   FortranForm[
   Rational[1, 
      6] $CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4 ((-3) $CellContext`p1 + 
     8 (-1 + $CellContext`eta1) (-1 + $CellContext`eta2) $CellContext`p2) \
((-3) $CellContext`p1 + 
     8 (-1 + $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2)/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184453846*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"-(eta1*eta4**2*p2*(2*(-1 + eta1)*eta2**2*(1 - \
8*eta3 + 10*eta3**2)*p2 + 3*eta2*eta3*(-1 + 2*eta3)*(p1 - 4*(-1 + eta1)*p2) - \
3*eta3**2*(p1 - 2*(-1 + eta1)*p2)))/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + \
2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 \
+ 2*p2))))\"\>",
    FortranForm[
    Rational[-1, 3] $CellContext`eta1 $CellContext`eta4^2 $CellContext`p2 (
      2 (-1 + $CellContext`eta1) $CellContext`eta2^2 (1 - 8 $CellContext`eta3 + 
        10 $CellContext`eta3^2) $CellContext`p2 + 
      3 $CellContext`eta2 $CellContext`eta3 (-1 + 
        2 $CellContext`eta3) ($CellContext`p1 - 
        4 (-1 + $CellContext`eta1) $CellContext`p2) - 
      3 $CellContext`eta3^2 ($CellContext`p1 - 
       2 (-1 + $CellContext`eta1) $CellContext`p2))/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 13, ",", 13, "] = ", 
   FortranForm[
   Rational[-1, 3] $CellContext`eta1 $CellContext`eta4^2 $CellContext`p2 (
     2 (-1 + $CellContext`eta1) $CellContext`eta2^2 (1 - 8 $CellContext`eta3 + 
       10 $CellContext`eta3^2) $CellContext`p2 + 
     3 $CellContext`eta2 $CellContext`eta3 (-1 + 
       2 $CellContext`eta3) ($CellContext`p1 - 
       4 (-1 + $CellContext`eta1) $CellContext`p2) - 
     3 $CellContext`eta3^2 ($CellContext`p1 - 
      2 (-1 + $CellContext`eta1) $CellContext`p2))/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184456357*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(Sqrt(2)*eta1*(-1 + \
eta2)*eta3*eta4*Sqrt(eta1*eta2*eta3*eta4)*p1*p2)/(2*eta3**2*p2 + \
eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + \
8*eta3**2*p2 - 4*eta3*(p1 + 2*p2)))\"\>",
    FortranForm[
    2^Rational[
       1, 2] $CellContext`eta1 (-1 + $CellContext`eta2) $CellContext`eta3 \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 13, ",", 21, "] = ", 
   FortranForm[
   2^Rational[
      1, 2] $CellContext`eta1 (-1 + $CellContext`eta2) $CellContext`eta3 \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184458674*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "29", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"-(Sqrt(2)*eta1*eta2*(-1 + \
eta3)*eta3*eta4**2*p2*(-3*p1 + 8*(-1 + eta1)*(-1 + \
eta2)*p2))/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - \
8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[-1, 3] 
     2^Rational[
       1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta3 $CellContext`eta4^2 $CellContext`p2 ((-3) $CellContext`p1 + 
      8 (-1 + $CellContext`eta1) (-1 + $CellContext`eta2) $CellContext`p2)/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 13, ",", 29, "] = ", 
   FortranForm[
   Rational[-1, 3] 
    2^Rational[
      1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta3 $CellContext`eta4^2 $CellContext`p2 ((-3) $CellContext`p1 + 
     8 (-1 + $CellContext`eta1) (-1 + $CellContext`eta2) $CellContext`p2)/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184460807*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(eta1**1.5*Sqrt(eta2)*((1 - \
2*eta2)*(eta3*eta4)**1.5 + eta2*Sqrt(eta3*eta4**3))*p1*p2)/(2*eta3**2*p2 + \
eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + \
8*eta3**2*p2 - 4*eta3*(p1 + 2*p2)))\"\>",
    FortranForm[$CellContext`eta1^Rational[3, 2] $CellContext`eta2^
      Rational[1, 2] ((1 - 
        2 $CellContext`eta2) ($CellContext`eta3 $CellContext`eta4)^
        Rational[
         3, 2] + $CellContext`eta2 ($CellContext`eta3 $CellContext`eta4^3)^
        Rational[1, 2]) $CellContext`p1 $CellContext`p2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 13, ",", 37, "] = ", 
   FortranForm[$CellContext`eta1^Rational[3, 2] $CellContext`eta2^
     Rational[1, 2] ((1 - 
       2 $CellContext`eta2) ($CellContext`eta3 $CellContext`eta4)^
       Rational[
        3, 2] + $CellContext`eta2 ($CellContext`eta3 $CellContext`eta4^3)^
       Rational[1, 2]) $CellContext`p1 $CellContext`p2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184462944*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(-2*eta1*eta2*(-1 + eta3)*eta4**2*p2*(-((-1 + \
eta1)*eta2*p2) + eta3*(3*p1 + (-1 + eta1)*(-10 + \
11*eta2)*p2)))/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - \
8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[-2, 
       3] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta4^2 $CellContext`p2 (-(-1 + $CellContext`eta1) \
$CellContext`eta2 $CellContext`p2 + $CellContext`eta3 (
        3 $CellContext`p1 + (-1 + $CellContext`eta1) (-10 + 
          11 $CellContext`eta2) $CellContext`p2))/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 15, ",", 15, "] = ", 
   FortranForm[
   Rational[-2, 
      3] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta4^2 $CellContext`p2 (-(-1 + $CellContext`eta1) \
$CellContext`eta2 $CellContext`p2 + $CellContext`eta3 (
       3 $CellContext`p1 + (-1 + $CellContext`eta1) (-10 + 
         11 $CellContext`eta2) $CellContext`p2))/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184469013*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"-(Sqrt(2)*eta1*eta2*(-1 + \
eta3)*eta3*eta4**2*p2*(-3*p1 + 8*(-1 + eta1)*(-1 + \
eta2)*p2))/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - \
8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[-1, 3] 
     2^Rational[
       1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta3 $CellContext`eta4^2 $CellContext`p2 ((-3) $CellContext`p1 + 
      8 (-1 + $CellContext`eta1) (-1 + $CellContext`eta2) $CellContext`p2)/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 15, ",", 31, "] = ", 
   FortranForm[
   Rational[-1, 3] 
    2^Rational[
      1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta3 $CellContext`eta4^2 $CellContext`p2 ((-3) $CellContext`p1 + 
     8 (-1 + $CellContext`eta1) (-1 + $CellContext`eta2) $CellContext`p2)/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184471368*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "39", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(Sqrt(2)*eta1*eta2*(-1 + \
eta3)*eta4*Sqrt(eta1*eta2*eta3*eta4)*p1*p2)/(2*eta3**2*p2 + eta2*eta3*(p1 + \
2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 \
+ 2*p2)))\"\>",
    FortranForm[
    2^Rational[
       1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 15, ",", 39, "] = ", 
   FortranForm[
   2^Rational[
      1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7546441844735727`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(-2*eta1**2*(-1 + eta2)*eta3*(-eta3 + eta2*(-2 + \
3*eta3))*(-1 + eta4)*eta4*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + \
2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 \
+ 2*p2))))\"\>",
    FortranForm[
    Rational[-2, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta3 \
(-$CellContext`eta3 + $CellContext`eta2 (-2 + 
        3 $CellContext`eta3)) (-1 + $CellContext`eta4) $CellContext`eta4 \
$CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 19, ",", 19, "] = ", 
   FortranForm[
   Rational[-2, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta3 \
(-$CellContext`eta3 + $CellContext`eta2 (-2 + 
       3 $CellContext`eta3)) (-1 + $CellContext`eta4) $CellContext`eta4 \
$CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184475727*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(Sqrt(2)*eta1*(-1 + \
eta2)*eta3*eta4*Sqrt(eta1*eta2*eta3*eta4)*p1*p2)/(2*eta3**2*p2 + \
eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + \
8*eta3**2*p2 - 4*eta3*(p1 + 2*p2)))\"\>",
    FortranForm[
    2^Rational[
       1, 2] $CellContext`eta1 (-1 + $CellContext`eta2) $CellContext`eta3 \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 21, ",", 13, "] = ", 
   FortranForm[
   2^Rational[
      1, 2] $CellContext`eta1 (-1 + $CellContext`eta2) $CellContext`eta3 \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7546441844778423`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(-2*eta1**2*(-1 + eta2)*eta3*eta4*p2*(-(eta3*(-1 + \
eta4)*p2) + eta2*(3*p1 + (-10 + 11*eta3)*(-1 + eta4)*p2)))/(3.*(2*eta3**2*p2 \
+ eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + \
8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[-2, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta3 \
$CellContext`eta4 $CellContext`p2 (-$CellContext`eta3 (-1 + \
$CellContext`eta4) $CellContext`p2 + $CellContext`eta2 (
        3 $CellContext`p1 + (-10 + 
          11 $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2))/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 21, ",", 21, "] = ", 
   FortranForm[
   Rational[-2, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta3 \
$CellContext`eta4 $CellContext`p2 (-$CellContext`eta3 (-1 + \
$CellContext`eta4) $CellContext`p2 + $CellContext`eta2 (
       3 $CellContext`p1 + (-10 + 
         11 $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2))/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184479938*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"-(Sqrt(2)*eta1**2*(-1 + \
eta2)*eta2*eta3*eta4*p2*(-3*p1 + 8*(-1 + eta3)*(-1 + \
eta4)*p2))/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - \
8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[-1, 3] 
     2^Rational[
       1, 2] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 \
$CellContext`eta3 $CellContext`eta4 $CellContext`p2 ((-3) $CellContext`p1 + 
      8 (-1 + $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2)/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 21, ",", 37, "] = ", 
   FortranForm[
   Rational[-1, 3] 
    2^Rational[
      1, 2] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 \
$CellContext`eta3 $CellContext`eta4 $CellContext`p2 ((-3) $CellContext`p1 + 
     8 (-1 + $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2)/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184482574*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "22", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "22", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(2*eta1**2*(-1 + eta2)*eta3*(-eta3 + eta2*(-2 + \
3*eta3))*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + \
6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + \
2*p2))))\"\>",
    FortranForm[
    Rational[2, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta3 \
(-$CellContext`eta3 + $CellContext`eta2 (-2 + 
        3 $CellContext`eta3)) $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 22, ",", 22, "] = ", 
   FortranForm[
   Rational[2, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta3 \
(-$CellContext`eta3 + $CellContext`eta2 (-2 + 
       3 $CellContext`eta3)) $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184485573*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "22", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "38", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(4*eta1**2*(-1 + eta2)*eta2*(-1 + \
eta3)*eta3*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + \
6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + \
2*p2))))\"\>",
    FortranForm[
    Rational[4, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 22, ",", 38, "] = ", 
   FortranForm[
   Rational[4, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184488124*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(8*eta1**2*(-1 + eta2)*eta2*(-1 + \
eta3)*eta3*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + \
6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + \
2*p2))))\"\>",
    FortranForm[
    Rational[8, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 24, ",", 24, "] = ", 
   FortranForm[
   Rational[8, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7546441844906073`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(4*eta1**2*(-1 + eta2)*eta2*(-1 + \
eta3)*eta3*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + \
6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + \
2*p2))))\"\>",
    FortranForm[
    Rational[4, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 24, ",", 40, "] = ", 
   FortranForm[
   Rational[4, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.75464418449275*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(eta1*eta2*eta3*eta4*(-3*p1 + 8*(-1 + eta1)*(-1 + \
eta2)*p2)*(-3*p1 + 8*(-1 + eta3)*(-1 + eta4)*p2))/(6.*(2*eta3**2*p2 + \
eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + \
8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[1, 
       6] $CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4 ((-3) $CellContext`p1 + 
      8 (-1 + $CellContext`eta1) (-1 + $CellContext`eta2) $CellContext`p2) \
((-3) $CellContext`p1 + 
      8 (-1 + $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2)/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 28, ",", 12, "] = ", 
   FortranForm[
   Rational[1, 
      6] $CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4 ((-3) $CellContext`p1 + 
     8 (-1 + $CellContext`eta1) (-1 + $CellContext`eta2) $CellContext`p2) \
((-3) $CellContext`p1 + 
     8 (-1 + $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2)/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184494919*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "28", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(eta1*eta4*(-6*eta3**2*(-1 + eta4)*p2*(p1 - 2*(-1 + \
eta1)*p2) + 2*(-1 + eta1)*eta2**2*p2*(3*(-1 + 6*eta3)*p1 + 2*(3 - 32*eta3 + \
32*eta3**2)*(-1 + eta4)*p2) + eta2*eta3*(9*p1**2 - 6*(5*eta1 + 5*(-2 + eta4) \
- 6*eta3*(-1 + eta4))*p1*p2 - 8*(-1 + eta1)*(-13 + 16*eta3)*(-1 + \
eta4)*p2**2)))/(6.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - \
8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[1, 
       6] $CellContext`eta1 $CellContext`eta4 ((-6) $CellContext`eta3^2 (-1 + \
$CellContext`eta4) $CellContext`p2 ($CellContext`p1 - 
        2 (-1 + $CellContext`eta1) $CellContext`p2) + 
      2 (-1 + $CellContext`eta1) $CellContext`eta2^2 $CellContext`p2 (
        3 (-1 + 6 $CellContext`eta3) $CellContext`p1 + 
        2 (3 - 32 $CellContext`eta3 + 
          32 $CellContext`eta3^2) (-1 + $CellContext`eta4) $CellContext`p2) + \
$CellContext`eta2 $CellContext`eta3 (9 $CellContext`p1^2 - 
        6 (5 $CellContext`eta1 + 5 (-2 + $CellContext`eta4) - 
         6 $CellContext`eta3 (-1 + $CellContext`eta4)) $CellContext`p1 \
$CellContext`p2 - 
        8 (-1 + $CellContext`eta1) (-13 + 
         16 $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2^2))/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 28, ",", 28, "] = ", 
   FortranForm[
   Rational[1, 
      6] $CellContext`eta1 $CellContext`eta4 ((-6) $CellContext`eta3^2 (-1 + \
$CellContext`eta4) $CellContext`p2 ($CellContext`p1 - 
       2 (-1 + $CellContext`eta1) $CellContext`p2) + 
     2 (-1 + $CellContext`eta1) $CellContext`eta2^2 $CellContext`p2 (
       3 (-1 + 6 $CellContext`eta3) $CellContext`p1 + 
       2 (3 - 32 $CellContext`eta3 + 
         32 $CellContext`eta3^2) (-1 + $CellContext`eta4) $CellContext`p2) + \
$CellContext`eta2 $CellContext`eta3 (9 $CellContext`p1^2 - 
       6 (5 $CellContext`eta1 + 5 (-2 + $CellContext`eta4) - 
        6 $CellContext`eta3 (-1 + $CellContext`eta4)) $CellContext`p1 \
$CellContext`p2 - 
       8 (-1 + $CellContext`eta1) (-13 + 
        16 $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2^2))/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184497363*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "29", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"-(Sqrt(2)*eta1*eta2*(-1 + \
eta3)*eta3*eta4**2*p2*(-3*p1 + 8*(-1 + eta1)*(-1 + \
eta2)*p2))/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - \
8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[-1, 3] 
     2^Rational[
       1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta3 $CellContext`eta4^2 $CellContext`p2 ((-3) $CellContext`p1 + 
      8 (-1 + $CellContext`eta1) (-1 + $CellContext`eta2) $CellContext`p2)/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 29, ",", 13, "] = ", 
   FortranForm[
   Rational[-1, 3] 
    2^Rational[
      1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta3 $CellContext`eta4^2 $CellContext`p2 ((-3) $CellContext`p1 + 
     8 (-1 + $CellContext`eta1) (-1 + $CellContext`eta2) $CellContext`p2)/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7546441845081873`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "29", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "29", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(-2*eta1*eta2*(-1 + eta3)*eta4**2*p2*(-((-1 + \
eta1)*eta2*p2) + eta3*(3*p1 + (-1 + eta1)*(-10 + \
11*eta2)*p2)))/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - \
8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[-2, 
       3] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta4^2 $CellContext`p2 (-(-1 + $CellContext`eta1) \
$CellContext`eta2 $CellContext`p2 + $CellContext`eta3 (
        3 $CellContext`p1 + (-1 + $CellContext`eta1) (-10 + 
          11 $CellContext`eta2) $CellContext`p2))/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 29, ",", 29, "] = ", 
   FortranForm[
   Rational[-2, 
      3] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta4^2 $CellContext`p2 (-(-1 + $CellContext`eta1) \
$CellContext`eta2 $CellContext`p2 + $CellContext`eta3 (
       3 $CellContext`p1 + (-1 + $CellContext`eta1) (-10 + 
         11 $CellContext`eta2) $CellContext`p2))/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184510446*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "29", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(Sqrt(2)*eta1*eta2*(-1 + \
eta3)*eta4*Sqrt(eta1*eta2*eta3*eta4)*p1*p2)/(2*eta3**2*p2 + eta2*eta3*(p1 + \
2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 \
+ 2*p2)))\"\>",
    FortranForm[
    2^Rational[
       1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 29, ",", 37, "] = ", 
   FortranForm[
   2^Rational[
      1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7546441845125837`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "30", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(eta1*eta4*p2*(-3*eta3**2*(-1 + eta4)*(p1 - 2*(-1 + \
eta1)*p2) + eta2*eta3*(-3*(-2 + eta1 + 2*eta3 + eta4 - 2*eta3*eta4)*p1 - \
4*(-1 + eta1)*(-5 + 8*eta3)*(-1 + eta4)*p2) + (-1 + eta1)*eta2**2*((-3 + \
6*eta3)*p1 + 2*(3 - 16*eta3 + 16*eta3**2)*(-1 + eta4)*p2)))/(3.*(2*eta3**2*p2 \
+ eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + \
8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[1, 
       3] $CellContext`eta1 $CellContext`eta4 $CellContext`p2 ((-3) \
$CellContext`eta3^2 (-1 + $CellContext`eta4) ($CellContext`p1 - 
        2 (-1 + $CellContext`eta1) $CellContext`p2) + $CellContext`eta2 \
$CellContext`eta3 ((-3) (-2 + $CellContext`eta1 + 
          2 $CellContext`eta3 + $CellContext`eta4 - 
          2 $CellContext`eta3 $CellContext`eta4) $CellContext`p1 - 
        4 (-1 + $CellContext`eta1) (-5 + 
         8 $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2) + (-1 + \
$CellContext`eta1) $CellContext`eta2^2 ((-3 + 
          6 $CellContext`eta3) $CellContext`p1 + 
        2 (3 - 16 $CellContext`eta3 + 
          16 $CellContext`eta3^2) (-1 + $CellContext`eta4) $CellContext`p2))/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 30, ",", 30, "] = ", 
   FortranForm[
   Rational[1, 
      3] $CellContext`eta1 $CellContext`eta4 $CellContext`p2 ((-3) \
$CellContext`eta3^2 (-1 + $CellContext`eta4) ($CellContext`p1 - 
       2 (-1 + $CellContext`eta1) $CellContext`p2) + $CellContext`eta2 \
$CellContext`eta3 ((-3) (-2 + $CellContext`eta1 + 
         2 $CellContext`eta3 + $CellContext`eta4 - 
         2 $CellContext`eta3 $CellContext`eta4) $CellContext`p1 - 
       4 (-1 + $CellContext`eta1) (-5 + 
        8 $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2) + (-1 + \
$CellContext`eta1) $CellContext`eta2^2 ((-3 + 
         6 $CellContext`eta3) $CellContext`p1 + 
       2 (3 - 16 $CellContext`eta3 + 
         16 $CellContext`eta3^2) (-1 + $CellContext`eta4) $CellContext`p2))/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184515337*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"-(Sqrt(2)*eta1*eta2*(-1 + \
eta3)*eta3*eta4**2*p2*(-3*p1 + 8*(-1 + eta1)*(-1 + \
eta2)*p2))/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - \
8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[-1, 3] 
     2^Rational[
       1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta3 $CellContext`eta4^2 $CellContext`p2 ((-3) $CellContext`p1 + 
      8 (-1 + $CellContext`eta1) (-1 + $CellContext`eta2) $CellContext`p2)/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 31, ",", 15, "] = ", 
   FortranForm[
   Rational[-1, 3] 
    2^Rational[
      1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta3 $CellContext`eta4^2 $CellContext`p2 ((-3) $CellContext`p1 + 
     8 (-1 + $CellContext`eta1) (-1 + $CellContext`eta2) $CellContext`p2)/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184518003*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"-(eta1*eta4**2*p2*(2*(-1 + eta1)*eta2**2*(1 - \
8*eta3 + 10*eta3**2)*p2 + 3*eta2*eta3*(-1 + 2*eta3)*(p1 - 4*(-1 + eta1)*p2) - \
3*eta3**2*(p1 - 2*(-1 + eta1)*p2)))/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + \
2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 \
+ 2*p2))))\"\>",
    FortranForm[
    Rational[-1, 3] $CellContext`eta1 $CellContext`eta4^2 $CellContext`p2 (
      2 (-1 + $CellContext`eta1) $CellContext`eta2^2 (1 - 8 $CellContext`eta3 + 
        10 $CellContext`eta3^2) $CellContext`p2 + 
      3 $CellContext`eta2 $CellContext`eta3 (-1 + 
        2 $CellContext`eta3) ($CellContext`p1 - 
        4 (-1 + $CellContext`eta1) $CellContext`p2) - 
      3 $CellContext`eta3^2 ($CellContext`p1 - 
       2 (-1 + $CellContext`eta1) $CellContext`p2))/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 31, ",", 31, "] = ", 
   FortranForm[
   Rational[-1, 3] $CellContext`eta1 $CellContext`eta4^2 $CellContext`p2 (
     2 (-1 + $CellContext`eta1) $CellContext`eta2^2 (1 - 8 $CellContext`eta3 + 
       10 $CellContext`eta3^2) $CellContext`p2 + 
     3 $CellContext`eta2 $CellContext`eta3 (-1 + 
       2 $CellContext`eta3) ($CellContext`p1 - 
       4 (-1 + $CellContext`eta1) $CellContext`p2) - 
     3 $CellContext`eta3^2 ($CellContext`p1 - 
      2 (-1 + $CellContext`eta1) $CellContext`p2))/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184520344*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "39", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(eta1**1.5*Sqrt(eta2)*((1 - \
2*eta2)*(eta3*eta4)**1.5 + eta2*Sqrt(eta3*eta4**3))*p1*p2)/(2*eta3**2*p2 + \
eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + \
8*eta3**2*p2 - 4*eta3*(p1 + 2*p2)))\"\>",
    FortranForm[$CellContext`eta1^Rational[3, 2] $CellContext`eta2^
      Rational[1, 2] ((1 - 
        2 $CellContext`eta2) ($CellContext`eta3 $CellContext`eta4)^
        Rational[
         3, 2] + $CellContext`eta2 ($CellContext`eta3 $CellContext`eta4^3)^
        Rational[1, 2]) $CellContext`p1 $CellContext`p2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 31, ",", 39, "] = ", 
   FortranForm[$CellContext`eta1^Rational[3, 2] $CellContext`eta2^
     Rational[1, 2] ((1 - 
       2 $CellContext`eta2) ($CellContext`eta3 $CellContext`eta4)^
       Rational[
        3, 2] + $CellContext`eta2 ($CellContext`eta3 $CellContext`eta4^3)^
       Rational[1, 2]) $CellContext`p1 $CellContext`p2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7546441845226507`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "55", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(Sqrt(2)*eta1*(-1 + \
eta2)*eta3*eta4*Sqrt(eta1*eta2*eta3*eta4)*p1*p2)/(2*eta3**2*p2 + \
eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + \
8*eta3**2*p2 - 4*eta3*(p1 + 2*p2)))\"\>",
    FortranForm[
    2^Rational[
       1, 2] $CellContext`eta1 (-1 + $CellContext`eta2) $CellContext`eta3 \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 31, ",", 55, "] = ", 
   FortranForm[
   2^Rational[
      1, 2] $CellContext`eta1 (-1 + $CellContext`eta2) $CellContext`eta3 \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184524776*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "33", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "33", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(-2*(-1 + eta1)*eta1*eta2*(-1 + eta3)*(-2*eta3 + \
eta2*(-1 + 3*eta3))*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + \
2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 \
+ 2*p2))))\"\>",
    FortranForm[
    Rational[-2, 
       3] (-1 + $CellContext`eta1) $CellContext`eta1 $CellContext`eta2 (-1 + \
$CellContext`eta3) ((-2) $CellContext`eta3 + $CellContext`eta2 (-1 + 
        3 $CellContext`eta3)) $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 33, ",", 33, "] = ", 
   FortranForm[
   Rational[-2, 
      3] (-1 + $CellContext`eta1) $CellContext`eta1 $CellContext`eta2 (-1 + \
$CellContext`eta3) ((-2) $CellContext`eta3 + $CellContext`eta2 (-1 + 
       3 $CellContext`eta3)) $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7546441845269957`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(Sqrt(eta3)*((eta1*eta2)**1.5*(1 - 2*eta3) + \
Sqrt(eta1**3*eta2)*eta3)*eta4**1.5*p1*p2)/(2*eta3**2*p2 + eta2*eta3*(p1 + \
2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 \
+ 2*p2)))\"\>",
    FortranForm[$CellContext`eta3^
      Rational[1, 2] (($CellContext`eta1 $CellContext`eta2)^Rational[3, 2] (1 - 
        2 $CellContext`eta3) + ($CellContext`eta1^3 $CellContext`eta2)^
        Rational[1, 2] $CellContext`eta3) $CellContext`eta4^
      Rational[3, 2] $CellContext`p1 $CellContext`p2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 37, ",", 13, "] = ", 
   FortranForm[$CellContext`eta3^
     Rational[1, 2] (($CellContext`eta1 $CellContext`eta2)^Rational[3, 2] (1 - 
       2 $CellContext`eta3) + ($CellContext`eta1^3 $CellContext`eta2)^
       Rational[1, 2] $CellContext`eta3) $CellContext`eta4^
     Rational[3, 2] $CellContext`p1 $CellContext`p2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184529428*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"-(Sqrt(2)*eta1**2*(-1 + \
eta2)*eta2*eta3*eta4*p2*(-3*p1 + 8*(-1 + eta3)*(-1 + \
eta4)*p2))/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - \
8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[-1, 3] 
     2^Rational[
       1, 2] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 \
$CellContext`eta3 $CellContext`eta4 $CellContext`p2 ((-3) $CellContext`p1 + 
      8 (-1 + $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2)/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 37, ",", 21, "] = ", 
   FortranForm[
   Rational[-1, 3] 
    2^Rational[
      1, 2] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 \
$CellContext`eta3 $CellContext`eta4 $CellContext`p2 ((-3) $CellContext`p1 + 
     8 (-1 + $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2)/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184531695*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "29", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(Sqrt(2)*eta1*eta2*(-1 + \
eta3)*eta4*Sqrt(eta1*eta2*eta3*eta4)*p1*p2)/(2*eta3**2*p2 + eta2*eta3*(p1 + \
2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 \
+ 2*p2)))\"\>",
    FortranForm[
    2^Rational[
       1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 37, ",", 29, "] = ", 
   FortranForm[
   2^Rational[
      1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184535016*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "37", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"-(eta1**2*eta4*p2*(2*eta3**2*(-1 + eta4)*p2 + \
eta2*eta3*(-3*p1 - 4*(-3 + 4*eta3)*(-1 + eta4)*p2) + eta2**2*((-3 + \
6*eta3)*p1 + 2*(3 - 12*eta3 + 10*eta3**2)*(-1 + eta4)*p2)))/(3.*(2*eta3**2*p2 \
+ eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + \
8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[-1, 3] $CellContext`eta1^2 $CellContext`eta4 $CellContext`p2 (
      2 $CellContext`eta3^2 (-1 + $CellContext`eta4) $CellContext`p2 + \
$CellContext`eta2 $CellContext`eta3 ((-3) $CellContext`p1 - 
        4 (-3 + 4 $CellContext`eta3) (-1 + $CellContext`eta4) \
$CellContext`p2) + $CellContext`eta2^2 ((-3 + 
          6 $CellContext`eta3) $CellContext`p1 + 
        2 (3 - 12 $CellContext`eta3 + 
          10 $CellContext`eta3^2) (-1 + $CellContext`eta4) $CellContext`p2))/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 37, ",", 37, "] = ", 
   FortranForm[
   Rational[-1, 3] $CellContext`eta1^2 $CellContext`eta4 $CellContext`p2 (
     2 $CellContext`eta3^2 (-1 + $CellContext`eta4) $CellContext`p2 + \
$CellContext`eta2 $CellContext`eta3 ((-3) $CellContext`p1 - 
       4 (-3 + 4 $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2) + \
$CellContext`eta2^2 ((-3 + 6 $CellContext`eta3) $CellContext`p1 + 
       2 (3 - 12 $CellContext`eta3 + 
         10 $CellContext`eta3^2) (-1 + $CellContext`eta4) $CellContext`p2))/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7546441845379*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "38", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "22", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(4*eta1**2*(-1 + eta2)*eta2*(-1 + \
eta3)*eta3*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + \
6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + \
2*p2))))\"\>",
    FortranForm[
    Rational[4, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 38, ",", 22, "] = ", 
   FortranForm[
   Rational[4, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184540596*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "38", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "38", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(2*eta1**2*eta2*(-1 + eta3)*(-2*eta3 + eta2*(-1 + \
3*eta3))*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + \
6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + \
2*p2))))\"\>",
    FortranForm[
    Rational[2, 
       3] $CellContext`eta1^2 $CellContext`eta2 (-1 + $CellContext`eta3) \
((-2) $CellContext`eta3 + $CellContext`eta2 (-1 + 
        3 $CellContext`eta3)) $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 38, ",", 38, "] = ", 
   FortranForm[
   Rational[2, 
      3] $CellContext`eta1^2 $CellContext`eta2 (-1 + $CellContext`eta3) ((-2) \
$CellContext`eta3 + $CellContext`eta2 (-1 + 
       3 $CellContext`eta3)) $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184542883*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "39", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(Sqrt(2)*eta1*eta2*(-1 + \
eta3)*eta4*Sqrt(eta1*eta2*eta3*eta4)*p1*p2)/(2*eta3**2*p2 + eta2*eta3*(p1 + \
2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 \
+ 2*p2)))\"\>",
    FortranForm[
    2^Rational[
       1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 39, ",", 15, "] = ", 
   FortranForm[
   2^Rational[
      1, 2] $CellContext`eta1 $CellContext`eta2 (-1 + $CellContext`eta3) \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184545162*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "39", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(Sqrt(eta3)*((eta1*eta2)**1.5*(1 - 2*eta3) + \
Sqrt(eta1**3*eta2)*eta3)*eta4**1.5*p1*p2)/(2*eta3**2*p2 + eta2*eta3*(p1 + \
2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 \
+ 2*p2)))\"\>",
    FortranForm[$CellContext`eta3^
      Rational[1, 2] (($CellContext`eta1 $CellContext`eta2)^Rational[3, 2] (1 - 
        2 $CellContext`eta3) + ($CellContext`eta1^3 $CellContext`eta2)^
        Rational[1, 2] $CellContext`eta3) $CellContext`eta4^
      Rational[3, 2] $CellContext`p1 $CellContext`p2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 39, ",", 31, "] = ", 
   FortranForm[$CellContext`eta3^
     Rational[1, 2] (($CellContext`eta1 $CellContext`eta2)^Rational[3, 2] (1 - 
       2 $CellContext`eta3) + ($CellContext`eta1^3 $CellContext`eta2)^
       Rational[1, 2] $CellContext`eta3) $CellContext`eta4^
     Rational[3, 2] $CellContext`p1 $CellContext`p2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184547385*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "39", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "39", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"-(eta1**2*eta4*p2*(2*eta3**2*(-1 + eta4)*p2 + \
eta2*eta3*(-3*p1 - 4*(-3 + 4*eta3)*(-1 + eta4)*p2) + eta2**2*((-3 + \
6*eta3)*p1 + 2*(3 - 12*eta3 + 10*eta3**2)*(-1 + eta4)*p2)))/(3.*(2*eta3**2*p2 \
+ eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + \
8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[-1, 3] $CellContext`eta1^2 $CellContext`eta4 $CellContext`p2 (
      2 $CellContext`eta3^2 (-1 + $CellContext`eta4) $CellContext`p2 + \
$CellContext`eta2 $CellContext`eta3 ((-3) $CellContext`p1 - 
        4 (-3 + 4 $CellContext`eta3) (-1 + $CellContext`eta4) \
$CellContext`p2) + $CellContext`eta2^2 ((-3 + 
          6 $CellContext`eta3) $CellContext`p1 + 
        2 (3 - 12 $CellContext`eta3 + 
          10 $CellContext`eta3^2) (-1 + $CellContext`eta4) $CellContext`p2))/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 39, ",", 39, "] = ", 
   FortranForm[
   Rational[-1, 3] $CellContext`eta1^2 $CellContext`eta4 $CellContext`p2 (
     2 $CellContext`eta3^2 (-1 + $CellContext`eta4) $CellContext`p2 + \
$CellContext`eta2 $CellContext`eta3 ((-3) $CellContext`p1 - 
       4 (-3 + 4 $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2) + \
$CellContext`eta2^2 ((-3 + 6 $CellContext`eta3) $CellContext`p1 + 
       2 (3 - 12 $CellContext`eta3 + 
         10 $CellContext`eta3^2) (-1 + $CellContext`eta4) $CellContext`p2))/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184554368*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "39", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "55", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"-(Sqrt(2)*eta1**2*(-1 + \
eta2)*eta2*eta3*eta4*p2*(-3*p1 + 8*(-1 + eta3)*(-1 + \
eta4)*p2))/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - \
8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[-1, 3] 
     2^Rational[
       1, 2] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 \
$CellContext`eta3 $CellContext`eta4 $CellContext`p2 ((-3) $CellContext`p1 + 
      8 (-1 + $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2)/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 39, ",", 55, "] = ", 
   FortranForm[
   Rational[-1, 3] 
    2^Rational[
      1, 2] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 \
$CellContext`eta3 $CellContext`eta4 $CellContext`p2 ((-3) $CellContext`p1 + 
     8 (-1 + $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2)/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184557403*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "24", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(4*eta1**2*(-1 + eta2)*eta2*(-1 + \
eta3)*eta3*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + \
6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + \
2*p2))))\"\>",
    FortranForm[
    Rational[4, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 40, ",", 24, "] = ", 
   FortranForm[
   Rational[4, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184560328*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(2*eta1**2*(eta2 + eta3 - \
2*eta2*eta3)**2*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + \
2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 \
+ 2*p2))))\"\>",
    FortranForm[
    Rational[2, 3] $CellContext`eta1^2 ($CellContext`eta2 + $CellContext`eta3 - 
       2 $CellContext`eta2 $CellContext`eta3)^2 $CellContext`eta4^2 \
$CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 40, ",", 40, "] = ", 
   FortranForm[
   Rational[2, 3] $CellContext`eta1^2 ($CellContext`eta2 + $CellContext`eta3 - 
      2 $CellContext`eta2 $CellContext`eta3)^2 $CellContext`eta4^2 \
$CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184562559*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "56", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(4*eta1**2*(-1 + eta2)*eta2*(-1 + \
eta3)*eta3*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + \
6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + \
2*p2))))\"\>",
    FortranForm[
    Rational[4, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 40, ",", 56, "] = ", 
   FortranForm[
   Rational[4, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184564793*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "42", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "42", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(2*eta1**2*eta2*(-1 + eta3)*(-2*eta3 + eta2*(-1 + \
3*eta3))*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + \
6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + \
2*p2))))\"\>",
    FortranForm[
    Rational[2, 
       3] $CellContext`eta1^2 $CellContext`eta2 (-1 + $CellContext`eta3) \
((-2) $CellContext`eta3 + $CellContext`eta2 (-1 + 
        3 $CellContext`eta3)) $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 42, ",", 42, "] = ", 
   FortranForm[
   Rational[2, 
      3] $CellContext`eta1^2 $CellContext`eta2 (-1 + $CellContext`eta3) ((-2) \
$CellContext`eta3 + $CellContext`eta2 (-1 + 
       3 $CellContext`eta3)) $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7546441845680857`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "42", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "58", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(4*eta1**2*(-1 + eta2)*eta2*(-1 + \
eta3)*eta3*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + \
6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + \
2*p2))))\"\>",
    FortranForm[
    Rational[4, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 42, ",", 58, "] = ", 
   FortranForm[
   Rational[4, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7546441845712767`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "55", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "31", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(Sqrt(2)*eta1*(-1 + \
eta2)*eta3*eta4*Sqrt(eta1*eta2*eta3*eta4)*p1*p2)/(2*eta3**2*p2 + \
eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + \
8*eta3**2*p2 - 4*eta3*(p1 + 2*p2)))\"\>",
    FortranForm[
    2^Rational[
       1, 2] $CellContext`eta1 (-1 + $CellContext`eta2) $CellContext`eta3 \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 55, ",", 31, "] = ", 
   FortranForm[
   2^Rational[
      1, 2] $CellContext`eta1 (-1 + $CellContext`eta2) $CellContext`eta3 \
$CellContext`eta4 ($CellContext`eta1 $CellContext`eta2 $CellContext`eta3 \
$CellContext`eta4)^Rational[1, 2] $CellContext`p1 $CellContext`p2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184573838*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "55", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "39", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"-(Sqrt(2)*eta1**2*(-1 + \
eta2)*eta2*eta3*eta4*p2*(-3*p1 + 8*(-1 + eta3)*(-1 + \
eta4)*p2))/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - \
8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[-1, 3] 
     2^Rational[
       1, 2] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 \
$CellContext`eta3 $CellContext`eta4 $CellContext`p2 ((-3) $CellContext`p1 + 
      8 (-1 + $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2)/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 55, ",", 39, "] = ", 
   FortranForm[
   Rational[-1, 3] 
    2^Rational[
      1, 2] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 \
$CellContext`eta3 $CellContext`eta4 $CellContext`p2 ((-3) $CellContext`p1 + 
     8 (-1 + $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2)/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184576408*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "55", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "55", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(-2*eta1**2*(-1 + eta2)*eta3*eta4*p2*(-(eta3*(-1 + \
eta4)*p2) + eta2*(3*p1 + (-10 + 11*eta3)*(-1 + eta4)*p2)))/(3.*(2*eta3**2*p2 \
+ eta2*eta3*(p1 + 2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + \
8*eta3**2*p2 - 4*eta3*(p1 + 2*p2))))\"\>",
    FortranForm[
    Rational[-2, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta3 \
$CellContext`eta4 $CellContext`p2 (-$CellContext`eta3 (-1 + \
$CellContext`eta4) $CellContext`p2 + $CellContext`eta2 (
        3 $CellContext`p1 + (-10 + 
          11 $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2))/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 55, ",", 55, "] = ", 
   FortranForm[
   Rational[-2, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta3 \
$CellContext`eta4 $CellContext`p2 (-$CellContext`eta3 (-1 + \
$CellContext`eta4) $CellContext`p2 + $CellContext`eta2 (
       3 $CellContext`p1 + (-10 + 
         11 $CellContext`eta3) (-1 + $CellContext`eta4) $CellContext`p2))/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184578644*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "56", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "40", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(4*eta1**2*(-1 + eta2)*eta2*(-1 + \
eta3)*eta3*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + \
6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + \
2*p2))))\"\>",
    FortranForm[
    Rational[4, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 56, ",", 40, "] = ", 
   FortranForm[
   Rational[4, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184580902*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "56", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "56", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(8*eta1**2*(-1 + eta2)*eta2*(-1 + \
eta3)*eta3*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + \
6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + \
2*p2))))\"\>",
    FortranForm[
    Rational[8, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 56, ",", 56, "] = ", 
   FortranForm[
   Rational[8, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.7546441845863953`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "57", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "57", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(-2*eta1**2*(-1 + eta2)*eta3*(-eta3 + eta2*(-2 + \
3*eta3))*(-1 + eta4)*eta4*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + \
2*p2)*(3*p1 + 6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 \
+ 2*p2))))\"\>",
    FortranForm[
    Rational[-2, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta3 \
(-$CellContext`eta3 + $CellContext`eta2 (-2 + 
        3 $CellContext`eta3)) (-1 + $CellContext`eta4) $CellContext`eta4 \
$CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 57, ",", 57, "] = ", 
   FortranForm[
   Rational[-2, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta3 \
(-$CellContext`eta3 + $CellContext`eta2 (-2 + 
       3 $CellContext`eta3)) (-1 + $CellContext`eta4) $CellContext`eta4 \
$CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184588731*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "58", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "42", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(4*eta1**2*(-1 + eta2)*eta2*(-1 + \
eta3)*eta3*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + \
6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + \
2*p2))))\"\>",
    FortranForm[
    Rational[4, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 58, ",", 42, "] = ", 
   FortranForm[
   Rational[4, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta2 (-1 + \
$CellContext`eta3) $CellContext`eta3 $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184590889*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"state[\"\>", "\[InvisibleSpace]", "58", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "58", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   InterpretationBox["\<\"(2*eta1**2*(-1 + eta2)*eta3*(-eta3 + eta2*(-2 + \
3*eta3))*eta4**2*p2**2)/(3.*(2*eta3**2*p2 + eta2*eta3*(p1 + 2*p2)*(3*p1 + \
6*p2 - 8*eta3*p2) + 2*eta2**2*p2*(1 + 8*eta3**2*p2 - 4*eta3*(p1 + \
2*p2))))\"\>",
    FortranForm[
    Rational[2, 
       3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta3 \
(-$CellContext`eta3 + $CellContext`eta2 (-2 + 
        3 $CellContext`eta3)) $CellContext`eta4^2 $CellContext`p2^2/(
     2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
       6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
     2 $CellContext`eta2^2 $CellContext`p2 (1 + 
       8 $CellContext`eta3^2 $CellContext`p2 - 
       4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))],
    AutoDelete->True,
    Editable->True]}],
  SequenceForm["state[", 58, ",", 58, "] = ", 
   FortranForm[
   Rational[2, 
      3] $CellContext`eta1^2 (-1 + $CellContext`eta2) $CellContext`eta3 \
(-$CellContext`eta3 + $CellContext`eta2 (-2 + 
       3 $CellContext`eta3)) $CellContext`eta4^2 $CellContext`p2^2/(
    2 $CellContext`eta3^2 $CellContext`p2 + $CellContext`eta2 \
$CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2) (3 $CellContext`p1 + 
      6 $CellContext`p2 - 8 $CellContext`eta3 $CellContext`p2) + 
    2 $CellContext`eta2^2 $CellContext`p2 (1 + 
      8 $CellContext`eta3^2 $CellContext`p2 - 
      4 $CellContext`eta3 ($CellContext`p1 + 2 $CellContext`p2)))]],
  Editable->False]], "Print",
 CellChangeTimes->{3.754644184593226*^9}]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["eta3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "Ns", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "Ns"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", "Ns"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
        SuperscriptBox["Ns", "2"]}]}], ")"}]}], "+", 
    RowBox[{"eta2", " ", "eta3", " ", 
     RowBox[{"(", 
      RowBox[{"6", "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "eta1", "-", 
          RowBox[{"2", " ", "eta3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "eta4"}], ")"}]}], "+", "eta4"}], ")"}],
         " ", "Ns"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"128", "+", 
          RowBox[{"146", " ", "eta3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "eta4"}], ")"}]}], "-", 
          RowBox[{"127", " ", "eta4"}], "+", 
          RowBox[{"eta1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "127"}], "-", 
             RowBox[{"144", " ", "eta3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "eta4"}], ")"}]}], "+", 
             RowBox[{"126", " ", "eta4"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["Ns", "2"]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"8", " ", "eta3"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", 
        SuperscriptBox["Ns", "3"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", 
          RowBox[{"8", " ", "eta3"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", 
        SuperscriptBox["Ns", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
     SuperscriptBox["eta2", "2"], " ", "Ns", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "Ns"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "Ns"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", 
        SuperscriptBox["Ns", "2"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["eta3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "Ns", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "Ns"}], ")"}]}], "+", 
       RowBox[{"eta3", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"48", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "Ns"}], "-", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", 
           SuperscriptBox["Ns", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["eta3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", "Ns", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "Ns"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "eta1"}], ")"}], " ", "Ns"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "eta1"}], ")"}], " ", 
        SuperscriptBox["Ns", "2"]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", "eta2", " ", "eta3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "eta1"}], ")"}], " ", "Ns"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "eta1"}], ")"}], " ", 
        SuperscriptBox["Ns", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "eta3"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", "Ns"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "eta3"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", 
        SuperscriptBox["Ns", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "eta1"}], ")"}], " ", 
     SuperscriptBox["eta2", "2"], " ", "Ns", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "Ns"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", "Ns"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", 
        SuperscriptBox["Ns", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["eta3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", "Ns", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "Ns"}], ")"}]}], "-", 
       RowBox[{"8", " ", "eta3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", "Ns"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", 
           SuperscriptBox["Ns", "2"]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.754645048032902*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Calculations for Appendix F: Fidelity(Ns), Ns(F), p(\[Eta], F), # \
modes(\[Eta], F) 
\
\>", "Chapter",
 CellChangeTimes->{{3.781268123055421*^9, 3.7812682025220737`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Define", " ", "target", " ", "to", " ", "compare", " ", "with", 
    " ", "for", " ", "fidelity"}], " ", "**)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"targetstate", " ", "=", 
     FractionBox[
      RowBox[{
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "13"}], "]"}], "+", 
       RowBox[{"UnitVector", "[", 
        RowBox[{"81", ",", "29"}], "]"}]}], 
      SqrtBox["2"]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"targetstate", " ", "=", " ", 
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", " ", "targetstate", ",", " ", "targetstate"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NoPhotonFidelity", "[", 
     RowBox[{
     "p1_", ",", "p2_", ",", "p3_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",",
       "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"PostMeasStateTracedNoPhotons", "[", 
       RowBox[{
       "p1", ",", "p2", ",", "p3", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
        "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], ".", "targetstate"}], "]"}]}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "*", " ", "Express", " ", "fidelity", " ", "as", " ", "a", " ", 
     "function", " ", "of", " ", "Ns", " ", "and", " ", "the", " ", "etas"}], 
    " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{"NoPhotonFidelity", "[", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Ns", "+", "1"}], ")"}], "2"]], ",", 
     FractionBox[
      RowBox[{"2", "Ns"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Ns", "+", "1"}], ")"}], "3"]], ",", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ns", "+", "1"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"2", "Ns"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Ns", "+", "1"}], ")"}], "3"]]}], ",", 
     RowBox[{"1", "-", "eta1"}], ",", 
     RowBox[{"1", "-", "eta2"}], ",", 
     RowBox[{"1", "-", "eta3"}], ",", 
     RowBox[{"1", "-", "eta4"}]}], "]"}], "\n", 
   InterpretationBox[
    TagBox[
     FrameBox[GridBox[{
        {
         ItemBox[
          TagBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"eta1", " ", "eta2", " ", "eta3", " ", "eta4", " ", 
               SuperscriptBox["Ns", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "eta2"}], ")"}], " ", "Ns"}], 
                 "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "eta2"}], ")"}], " ", 
                  SuperscriptBox["Ns", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "eta3"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "Ns"}], 
                 "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "eta3"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", 
                  SuperscriptBox["Ns", "2"]}]}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"36", " ", 
               TemplateBox[{"2"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    SuperscriptBox["eta1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "eta2"}], ")"}], " ", "eta3", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "eta3"}], "+", 
                    RowBox[{"eta2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"3", " ", "eta3"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "eta4", 
                    " ", 
                    SuperscriptBox["Ns", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "Ns"}], ")"}], "2"]}], 
                   RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "Ns"}], ")"}], "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["eta1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "eta2"}], ")"}], " ", "eta3", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "eta3"}], "+", 
                    RowBox[{"eta2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"3", " ", "eta3"}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "eta4", 
                    " ", 
                    SuperscriptBox["Ns", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "Ns"}], ")"}], "2"]}], 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "Ns"}], ")"}], "6"]}]]}], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["eta1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "eta2"}], ")"}], " ", "eta2", 
                    " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}], " ", "eta3", " ", 
                    SuperscriptBox["eta4", "2"], " ", 
                    SuperscriptBox["Ns", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "Ns"}], ")"}], "2"]}], 
                    RowBox[{"9", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "Ns"}], ")"}], "6"]}]], "+", 
                    TemplateBox[{"18"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["Ns", "2"], " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}]}], 
                    RowBox[{"12", " ", 
                    SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "6"]}]], "+", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["Ns", "2"], " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}]}], 
                    RowBox[{"6", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "Ns"}], ")"}], "6"]}]]}], ")"}]}]]}], 
                 "+", 
                 FractionBox[
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]], 
                 "+", 
                 TemplateBox[{"11"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "+", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "+", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["Ns", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", "eta1", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "eta2"}], ")"}], " ", "eta2", 
                    " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}], " ", "eta3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "eta4", 
                    " ", 
                    SuperscriptBox["Ns", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"3", "+", "Ns"}], ")"}], "2"]}], "+", 
                    TemplateBox[{"5"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}],
                     ")"}]}], 
                  RowBox[{"18", " ", 
                   SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["eta1", "2"], " ", 
                    TemplateBox[{"6"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    " ", 
                    SuperscriptBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "2"]}], 
                    RowBox[{"18", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 
                    7]& )]}]}], "6"]}]]}], "+", 
                    TemplateBox[{"20"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}],
                     ")"}]}]]}], ")"}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{
              SuperscriptBox["Ns", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", "eta1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "eta2"}], ")"}], " ", "eta2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "eta3"}], ")"}], " ", "eta3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "eta4", " ", 
                 SuperscriptBox["Ns", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"3", "+", "Ns"}], ")"}], "2"]}], "+", 
                RowBox[{"eta1", " ", 
                 TemplateBox[{"4"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 " ", 
                 RowBox[{"(", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  ")"}]}], "-", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", "eta1", " ", 
                 SuperscriptBox["eta2", "2"], " ", "Ns", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "Ns"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"eta4", "-", 
                   RowBox[{"eta3", " ", "eta4"}], "-", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "eta3"}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "eta4", 
                    " ", "Ns", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "Ns"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, FrameMargins -> 1, 
                FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]]}],
           Short[#, 5]& ],
          BaseStyle->{Deployed -> False},
          StripOnInput->False]},
        {GridBox[{
           {
            TagBox[
             TooltipBox[
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource[
                  "FEStrings", "sizeBriefExplanation"], StandardForm],
                 ImageSizeCache->{85., {3., 11.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarCategory",
               StripOnInput->False],
              StyleBox[
               DynamicBox[
                ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                 StandardForm]], DynamicUpdating -> True, StripOnInput -> 
               False]],
             Annotation[#, 
              Style[
               Dynamic[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
               DynamicUpdating -> True], "Tooltip"]& ], 
            ButtonBox[
             PaneSelectorBox[{False->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                  StandardForm],
                 ImageSizeCache->{73., {1., 11.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControl",
               StripOnInput->False], True->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                  StandardForm],
                 ImageSizeCache->{49., {0., 8.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControlActive",
               StripOnInput->False]}, Dynamic[
               CurrentValue["MouseOver"]],
              Alignment->Center,
              FrameMargins->0,
              ImageSize->{Automatic, 25}],
             Appearance->None,
             
             ButtonFunction:>OutputSizeLimit`ButtonFunction[
              Identity, 53, 21865302855264549784, 5/2],
             Enabled->True,
             Evaluator->Automatic,
             Method->"Queued"], 
            ButtonBox[
             PaneSelectorBox[{False->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                  StandardForm],
                 ImageSizeCache->{81., {1., 11.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControl",
               StripOnInput->False], True->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                  StandardForm],
                 ImageSizeCache->{54., {0., 8.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControlActive",
               StripOnInput->False]}, Dynamic[
               CurrentValue["MouseOver"]],
              Alignment->Center,
              FrameMargins->0,
              ImageSize->{Automatic, 25}],
             Appearance->None,
             
             ButtonFunction:>OutputSizeLimit`ButtonFunction[
              Identity, 53, 21865302855264549784, 5 2],
             Enabled->True,
             Evaluator->Automatic,
             Method->"Queued"], 
            ButtonBox[
             PaneSelectorBox[{False->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                  StandardForm],
                 ImageSizeCache->{60., {1., 11.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControl",
               StripOnInput->False], True->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                  StandardForm],
                 ImageSizeCache->{60., {1., 11.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControlActive",
               StripOnInput->False]}, Dynamic[
               CurrentValue["MouseOver"]],
              Alignment->Center,
              FrameMargins->0,
              ImageSize->{Automatic, 25}],
             Appearance->None,
             
             ButtonFunction:>OutputSizeLimit`ButtonFunction[
              Identity, 53, 21865302855264549784, Infinity],
             Enabled->True,
             Evaluator->Automatic,
             Method->"Queued"], 
            ButtonBox[
             PaneSelectorBox[{False->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                  StandardForm],
                 ImageSizeCache->{108., {1., 12.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControl",
               StripOnInput->False], True->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                  StandardForm],
                 ImageSizeCache->{72., {0., 8.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControlActive",
               StripOnInput->False]}, Dynamic[
               CurrentValue["MouseOver"]],
              Alignment->Center,
              FrameMargins->0,
              ImageSize->{Automatic, 25}],
             Appearance->None,
             ButtonFunction:>FrontEndExecute[{
                FrontEnd`SetOptions[
                FrontEnd`$FrontEnd, 
                 FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
                FrontEnd`FrontEndToken["PreferencesDialog"]}],
             Evaluator->None,
             Method->"Preemptive"]}
          },
          AutoDelete->False,
          FrameStyle->GrayLevel[0.85],
          GridBoxDividers->{"Columns" -> {False, {True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}}]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxDividers->{
        "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
         "RowsIndexed" -> {}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
         "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], 
           Offset[1.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Background->RGBColor[0.9657, 0.9753, 0.9802],
      FrameMargins->{{12, 12}, {0, 15}},
      FrameStyle->GrayLevel[0.85],
      RoundingRadius->5,
      StripOnInput->False],
     Deploy,
     DefaultBaseStyle->"Deploy"],
    Out[53]], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "*", " ", "Simplify", " ", "the", " ", "expression", " ", "of", " ", 
     "the", " ", "fidelity"}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"%", ",", " ", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Ns", ">", "0"}], ",", " ", 
        RowBox[{"0", "<", "eta1", "<", "1"}], ",", " ", 
        RowBox[{"0", "<", "eta1", "<", "2"}], ",", " ", 
        RowBox[{"0", "<", "eta3", "<", "1"}], ",", " ", 
        RowBox[{"0", "<", "eta4", "<", "1"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
       SuperscriptBox["eta2", "2"], " ", "Ns", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "eta3"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta3"}], ")"}], " ", "eta3"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "Ns"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta3"}], ")"}], " ", "eta3"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", 
          SuperscriptBox["Ns", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["eta3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "Ns", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", "Ns", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "Ns"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"eta2", " ", "eta3", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"Ns", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "Ns"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "eta1", "-", 
            RowBox[{"2", " ", "eta3"}], "-", "eta4", "+", 
            RowBox[{"2", " ", "eta3", " ", "eta4"}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"8", " ", "eta3"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "Ns"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"8", " ", "eta3"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", 
             SuperscriptBox["Ns", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "eta1"}], ")"}], " ", 
       SuperscriptBox["eta2", "2"], " ", "Ns", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"8", " ", "eta3"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta3"}], ")"}], " ", "eta3"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", "Ns"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta3"}], ")"}], " ", "eta3"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", 
          SuperscriptBox["Ns", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["eta3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", "Ns", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "eta1"}], ")"}], " ", "Ns", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "Ns"}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "eta2", " ", "eta3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "eta1"}], ")"}], " ", "Ns", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "Ns"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"4", " ", "eta3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", "Ns", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "Ns"}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.781268203730007*^9, {3.7812682376731787`*^9, 3.781268239241246*^9}, 
   3.781268317436397*^9, {3.781268649923252*^9, 3.781268706203981*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "set", " ", "the", " ", "above", " ", "expression", " ", "to", 
    " ", "NoPhotonFidelitySimplified"}], " ", "**)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"NoPhotonFidelitySimplified", "[", 
     RowBox[{"Ns_", ",", "eta1_", ",", "eta2_", ",", "eta3_", ",", "eta4_"}], 
     "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
       SuperscriptBox["eta2", "2"], " ", "Ns", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "eta3"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta3"}], ")"}], " ", "eta3"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "Ns"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta3"}], ")"}], " ", "eta3"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", 
          SuperscriptBox["Ns", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["eta3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "Ns", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", "Ns", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "Ns"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"eta2", " ", "eta3", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"Ns", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "Ns"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "eta1", "-", 
            RowBox[{"2", " ", "eta3"}], "-", "eta4", "+", 
            RowBox[{"2", " ", "eta3", " ", "eta4"}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"8", " ", "eta3"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", "Ns"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"8", " ", "eta3"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta4"}], ")"}], " ", 
             SuperscriptBox["Ns", "2"]}]}], ")"}]}]}], ")"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "eta1"}], ")"}], " ", 
       SuperscriptBox["eta2", "2"], " ", "Ns", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"8", " ", "eta3"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta3"}], ")"}], " ", "eta3"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", "Ns"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "eta3"}], ")"}], " ", "eta3"}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", 
          SuperscriptBox["Ns", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["eta3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", "Ns", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "eta1"}], ")"}], " ", "Ns", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "Ns"}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "eta2", " ", "eta3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "eta1"}], ")"}], " ", "Ns", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "Ns"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"4", " ", "eta3"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "eta4"}], ")"}], " ", "Ns", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "Ns"}], ")"}]}]}], ")"}]}]}]]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.78126822081501*^9, {3.781268725212695*^9, 3.781268832040036*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "Calculate", " ", "equation", " ", "F1"}], ",", " ", 
    RowBox[{
    "fidelity", " ", "with", " ", "symmetric", " ", "losses", " ", "and", " ",
      "no", " ", "local", " ", 
     RowBox[{"losses", "."}]}]}], "**)"}], "Subchapter"]], "Input",
 CellChangeTimes->{{3.78126989495654*^9, 3.7812699369800453`*^9}}],

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"NoPhotonFidelitySimplified", "[", 
   RowBox[{"Ns", ",", "1", ",", "\[Eta]", ",", "\[Eta]", ",", "1"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.781268833148375*^9, {3.781269081338578*^9, 3.7812691281540956`*^9}, {
   3.781269158640276*^9, 3.781269176334633*^9}, {3.781269251099321*^9, 
   3.781269293684475*^9}, {3.781269964063126*^9, 3.781269966128961*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", 
   RowBox[{"3", "-", 
    RowBox[{"24", " ", "Ns", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["Ns", "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["Ns", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["Ns", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"11", "-", 
       RowBox[{"20", " ", "\[Eta]"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Eta]", "2"]}]}], ")"}]}]}]], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.781269969490251*^9, 3.781269969501594*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "*", " ", "Invert", " ", "the", " ", "above", " ", "expression", " ", 
     "to", " ", "get", " ", "Ns"}], ",", " ", 
    RowBox[{"equation", " ", "F2"}]}], " ", "**)"}], "Subchapter"]], "Input",
 CellChangeTimes->{{3.781339703030654*^9, 3.781339731948312*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"NoPhotonFidelitySimplified", "[", 
       RowBox[{"Ns", ",", "1", ",", "\[Eta]", ",", "\[Eta]", ",", "1"}], 
       "]"}], "\[Equal]", "F"}], ",", "Ns"}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0", "<", "F", "<", "1"}], ",", 
      RowBox[{"0", "<", "\[Eta]", "<", "1"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.78126997062365*^9, 3.7812700372715263`*^9}, {
   3.781270275916834*^9, 3.781270301158334*^9}, 3.7813397152508183`*^9, {
   3.7813400269734983`*^9, 3.781340037165514*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Ns", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"5", " ", "F"}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"F", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "F"}], ")"}]}]]}], "-", 
           RowBox[{"9", " ", "F", " ", "\[Eta]"}]}], 
          RowBox[{"F", "-", 
           RowBox[{"F", " ", "\[Eta]"}]}]]]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Ns", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"5", " ", "F"}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"F", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "F"}], ")"}]}]]}], "-", 
           RowBox[{"9", " ", "F", " ", "\[Eta]"}]}], 
          RowBox[{"F", "-", 
           RowBox[{"F", " ", "\[Eta]"}]}]]]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Ns", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"5", " ", "F"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"F", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "F"}], ")"}]}]]}], "-", 
           RowBox[{"9", " ", "F", " ", "\[Eta]"}]}], 
          RowBox[{"F", "-", 
           RowBox[{"F", " ", "\[Eta]"}]}]]]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Ns", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"5", " ", "F"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"F", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "F"}], ")"}]}]]}], "-", 
           RowBox[{"9", " ", "F", " ", "\[Eta]"}]}], 
          RowBox[{"F", "-", 
           RowBox[{"F", " ", "\[Eta]"}]}]]]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7812700048925867`*^9, 3.781270013670579*^9}, {
   3.7812702785429363`*^9, 3.781270301863369*^9}, 3.7813400384285583`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NsF", "[", 
     RowBox[{"F_", ",", "\[Eta]_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"5", " ", "F"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"F", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "F"}], ")"}]}]]}], "-", 
          RowBox[{"9", " ", "F", " ", "\[Eta]"}]}], 
         RowBox[{"F", "-", 
          RowBox[{"F", " ", "\[Eta]"}]}]]]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "*", "Explicitly", " ", "calculate", " ", "total", " ", "success", " ", 
      "probability"}], ",", " ", 
     RowBox[{"to", " ", "speed", " ", "up", " ", "calculations"}]}], "**)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"4", "*", 
    RowBox[{"ppp1", "[", 
     RowBox[{
     "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
      "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], "*", 
    RowBox[{"NoPhotonProb", "[", 
     RowBox[{
     "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
      "\[Gamma]3", ",", "\[Gamma]4"}], "]"}]}], "\[IndentingNewLine]", 
   InterpretationBox[
    TagBox[
     FrameBox[GridBox[{
        {
         ItemBox[
          TagBox[
           RowBox[{
            FractionBox["1", "6"], " ", 
            RowBox[{"(", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, FrameMargins -> 1, 
                FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["p2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Gamma]1"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
                "\[Gamma]2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
                "\[Gamma]3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Gamma]4"}], ")"}], "2"]}], 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   FractionBox["2", "9"], " ", 
                   SuperscriptBox["p2", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]1"}], ")"}], "2"], " ", 
                   
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
                   "\[Gamma]2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
                   "\[Gamma]3", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]4"}], ")"}], "2"]}], 
                  "+", 
                  TemplateBox[{"23"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  "+", 
                  RowBox[{
                   FractionBox["1", "24"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "p2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"p1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Gamma]1", " ", "\[Gamma]2"}]}], ")"}]}], "+", 
                    RowBox[{"p2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Gamma]1", "2"], " ", 
                    SuperscriptBox["\[Gamma]2", "2"]}]}], ")"}]}]}], ")"}], 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], "2"], " ", 
                    
                    SuperscriptBox["\[Gamma]4", "2"]}], "+", 
                    RowBox[{"3", " ", "\[Gamma]1", " ", 
                    TemplateBox[{"3"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    " ", "\[Gamma]4", " ", 
                    RowBox[{"(", 
                    RowBox[{"p1", "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}],
                     ")"}]}], "+", 
                    RowBox[{"2", " ", "p2", " ", 
                    SuperscriptBox["\[Gamma]1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{"\" \[CenterEllipsis]\"", #, 
                    "\"\[CenterEllipsis] \""}], Background -> GrayLevel[0.75],
                     BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"p1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Gamma]3", " ", "\[Gamma]4"}]}], ")"}]}], "+", 
                    RowBox[{"p2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Gamma]3", "2"], " ", 
                    SuperscriptBox["\[Gamma]4", "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]], "+", 
              TemplateBox[{"16"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Gamma]1"}], ")"}], " ", 
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "p2", " ", "\[Gamma]2", " ", 
                   RowBox[{"(", 
                    RowBox[{"p1", "+", 
                    RowBox[{
                    "2", " ", "p2", " ", "\[Gamma]1", " ", "\[Gamma]2"}]}], 
                    ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], "2"], " ", 
                   "\[Gamma]4"}], "+", 
                  TemplateBox[{"2"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
                   TemplateBox[{"2"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                   " ", 
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}]}]}], ")"}]}], 
               RowBox[{"72", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   FractionBox["2", "9"], " ", 
                   SuperscriptBox["p2", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}], "2"], " ", 
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}], " ", "\[Gamma]2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
                   "\[Gamma]3", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]4"}], ")"}], "2"]}], 
                  "+", 
                  TemplateBox[{"23"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  "+", 
                  RowBox[{
                   FractionBox["1", "24"], " ", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 
                    7]& )]}]}], ")"}]}]]}], ")"}]}],
           Short[#, 5]& ],
          BaseStyle->{Deployed -> False},
          StripOnInput->False]},
        {GridBox[{
           {
            TagBox[
             TooltipBox[
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource[
                  "FEStrings", "sizeBriefExplanation"], StandardForm],
                 ImageSizeCache->{85., {3., 11.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarCategory",
               StripOnInput->False],
              StyleBox[
               DynamicBox[
                ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                 StandardForm]], DynamicUpdating -> True, StripOnInput -> 
               False]],
             Annotation[#, 
              Style[
               Dynamic[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
               DynamicUpdating -> True], "Tooltip"]& ], 
            ButtonBox[
             PaneSelectorBox[{False->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                  StandardForm],
                 ImageSizeCache->{73., {1., 11.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControl",
               StripOnInput->False], True->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                  StandardForm],
                 ImageSizeCache->{73., {1., 11.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControlActive",
               StripOnInput->False]}, Dynamic[
               CurrentValue["MouseOver"]],
              Alignment->Center,
              FrameMargins->0,
              ImageSize->{Automatic, 25}],
             Appearance->None,
             
             ButtonFunction:>OutputSizeLimit`ButtonFunction[
              Identity, 112, 21866419378836213978, 5/2],
             Enabled->True,
             Evaluator->Automatic,
             Method->"Queued"], 
            ButtonBox[
             PaneSelectorBox[{False->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                  StandardForm],
                 ImageSizeCache->{81., {1., 11.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControl",
               StripOnInput->False], True->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                  StandardForm],
                 ImageSizeCache->{81., {1., 11.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControlActive",
               StripOnInput->False]}, Dynamic[
               CurrentValue["MouseOver"]],
              Alignment->Center,
              FrameMargins->0,
              ImageSize->{Automatic, 25}],
             Appearance->None,
             
             ButtonFunction:>OutputSizeLimit`ButtonFunction[
              Identity, 112, 21866419378836213978, 5 2],
             Enabled->True,
             Evaluator->Automatic,
             Method->"Queued"], 
            ButtonBox[
             PaneSelectorBox[{False->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                  StandardForm],
                 ImageSizeCache->{60., {1., 11.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControl",
               StripOnInput->False], True->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                  StandardForm],
                 ImageSizeCache->{60., {1., 11.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControlActive",
               StripOnInput->False]}, Dynamic[
               CurrentValue["MouseOver"]],
              Alignment->Center,
              FrameMargins->0,
              ImageSize->{Automatic, 25}],
             Appearance->None,
             
             ButtonFunction:>OutputSizeLimit`ButtonFunction[
              Identity, 112, 21866419378836213978, Infinity],
             Enabled->True,
             Evaluator->Automatic,
             Method->"Queued"], 
            ButtonBox[
             PaneSelectorBox[{False->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                  StandardForm],
                 ImageSizeCache->{108., {1., 12.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControl",
               StripOnInput->False], True->
              StyleBox[
               StyleBox[
                DynamicBox[ToBoxes[
                  FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                  StandardForm],
                 ImageSizeCache->{108., {1., 12.}}],
                StripOnInput->False,
                DynamicUpdating->True], "SuggestionsBarControlActive",
               StripOnInput->False]}, Dynamic[
               CurrentValue["MouseOver"]],
              Alignment->Center,
              FrameMargins->0,
              ImageSize->{Automatic, 25}],
             Appearance->None,
             ButtonFunction:>FrontEndExecute[{
                FrontEnd`SetOptions[
                FrontEnd`$FrontEnd, 
                 FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
                FrontEnd`FrontEndToken["PreferencesDialog"]}],
             Evaluator->None,
             Method->"Preemptive"]}
          },
          AutoDelete->False,
          FrameStyle->GrayLevel[0.85],
          GridBoxDividers->{"Columns" -> {False, {True}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}}]}
       },
       DefaultBaseStyle->"Column",
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxDividers->{
        "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
         "RowsIndexed" -> {}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
         "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], 
           Offset[1.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}],
      Background->RGBColor[0.9657, 0.9753, 0.9802],
      FrameMargins->{{12, 12}, {0, 15}},
      FrameStyle->GrayLevel[0.85],
      RoundingRadius->5,
      StripOnInput->False],
     Deploy,
     DefaultBaseStyle->"Deploy"],
    Out[112]]}]}]], "Input",
 CellChangeTimes->{{3.781339988370448*^9, 3.781340007678694*^9}, {
  3.7813402645130587`*^9, 3.7813402664120083`*^9}, {3.781340310946612*^9, 
  3.781340496503743*^9}, {3.781340877970908*^9, 3.7813408781944723`*^9}, {
  3.7813409631186543`*^9, 3.781340965241478*^9}, {3.781341022430212*^9, 
  3.781341026734386*^9}, {3.781341064554843*^9, 3.781341071825243*^9}, {
  3.781341513195033*^9, 3.781341534496323*^9}, {3.7814445691435204`*^9, 
  3.7814446268926992`*^9}, {3.781444892717765*^9, 3.781444921956072*^9}, {
  3.7814451665462227`*^9, 3.781445175094818*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TotalProb", "[", 
   RowBox[{
   "p0_", ",", "p1_", ",", "p2_", ",", "\[Gamma]1_", ",", "\[Gamma]2_", ",", 
    "\[Gamma]3_", ",", "\[Gamma]4_"}], "]"}], ":=", 
  InterpretationBox[
   TagBox[
    FrameBox[GridBox[{
       {
        ItemBox[
         TagBox[
          RowBox[{
           FractionBox["1", "6"], " ", 
           RowBox[{"(", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton",
             DisplayFunction->(FrameBox[
               
               RowBox[{
                "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
               Background -> GrayLevel[0.75], 
               BaseStyle -> {
                "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                 ShowStringCharacters -> False}, BaselinePosition -> Baseline,
                ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
               GrayLevel[0.75], RoundingRadius -> 7]& )], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["p2", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Gamma]1"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
               "\[Gamma]2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
               "\[Gamma]3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Gamma]4"}], ")"}], "2"]}], 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FractionBox["2", "9"], " ", 
                  SuperscriptBox["p2", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]1"}], ")"}], "2"], " ", 
                  
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
                  "\[Gamma]2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
                  "\[Gamma]3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]4"}], ")"}], "2"]}], 
                 "+", 
                 TemplateBox[{"23"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "+", 
                 RowBox[{
                  FractionBox["1", "24"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "p2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"p1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Gamma]1", " ", "\[Gamma]2"}]}], ")"}]}], "+", 
                    RowBox[{"p2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Gamma]1", "2"], " ", 
                    SuperscriptBox["\[Gamma]2", "2"]}]}], ")"}]}]}], ")"}], 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], "2"], " ", 
                    
                    SuperscriptBox["\[Gamma]4", "2"]}], "+", 
                    RowBox[{"3", " ", "\[Gamma]1", " ", 
                    TemplateBox[{"3"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    " ", "\[Gamma]4", " ", 
                    RowBox[{"(", 
                    RowBox[{"p1", "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}],
                     ")"}]}], "+", 
                    RowBox[{"2", " ", "p2", " ", 
                    SuperscriptBox["\[Gamma]1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"p1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Gamma]3", " ", "\[Gamma]4"}]}], ")"}]}], "+", 
                    RowBox[{"p2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Gamma]3", "2"], " ", 
                    SuperscriptBox["\[Gamma]4", "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]], "+", 
             TemplateBox[{"16"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, FrameMargins -> 1, 
                FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
             
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Gamma]1"}], ")"}], " ", 
               RowBox[{"(", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", "p2", " ", "\[Gamma]2", " ", 
                  RowBox[{"(", 
                   RowBox[{"p1", "+", 
                    RowBox[{
                    "2", " ", "p2", " ", "\[Gamma]1", " ", "\[Gamma]2"}]}], 
                   ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], "2"], " ", 
                  "\[Gamma]4"}], "+", 
                 TemplateBox[{"2"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]2"}], ")"}], " ", 
                  TemplateBox[{"2"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                  " ", 
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                   ")"}]}]}], ")"}]}], 
              RowBox[{"72", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FractionBox["2", "9"], " ", 
                  SuperscriptBox["p2", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}], "2"], " ", 
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                   ")"}], " ", "\[Gamma]2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]3"}], ")"}], " ", 
                  "\[Gamma]3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Gamma]4"}], ")"}], "2"]}], 
                 "+", 
                 TemplateBox[{"23"},
                  "OutputSizeLimit`Skeleton",
                  DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                 "+", 
                 RowBox[{
                  FractionBox["1", "24"], " ", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton",
                   DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 
                    7]& )]}]}], ")"}]}]]}], ")"}]}],
          Short[#, 5]& ],
         BaseStyle->{Deployed -> False},
         StripOnInput->False]},
       {GridBox[{
          {
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{85., {3., 11.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarCategory",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, StripOnInput -> 
              False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True], "Tooltip"]& ], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                 StandardForm],
                ImageSizeCache->{73., {1., 11.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                 StandardForm],
                ImageSizeCache->{73., {1., 11.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             Identity, 112, 21866419378836213978, 5/2],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                 StandardForm],
                ImageSizeCache->{81., {1., 11.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                 StandardForm],
                ImageSizeCache->{81., {1., 11.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             Identity, 112, 21866419378836213978, 5 2],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                 StandardForm],
                ImageSizeCache->{60., {1., 11.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                 StandardForm],
                ImageSizeCache->{60., {1., 11.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            
            ButtonFunction:>OutputSizeLimit`ButtonFunction[
             Identity, 112, 21866419378836213978, Infinity],
            Enabled->True,
            Evaluator->Automatic,
            Method->"Queued"], 
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                 StandardForm],
                ImageSizeCache->{108., {1., 12.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControl",
              StripOnInput->False], True->
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                 StandardForm],
                ImageSizeCache->{108., {1., 12.}}],
               StripOnInput->False,
               DynamicUpdating->True], "SuggestionsBarControlActive",
              StripOnInput->False]}, Dynamic[
              CurrentValue["MouseOver"]],
             Alignment->Center,
             FrameMargins->0,
             ImageSize->{Automatic, 25}],
            Appearance->None,
            ButtonFunction:>FrontEndExecute[{
               FrontEnd`SetOptions[
               FrontEnd`$FrontEnd, 
                FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
               FrontEnd`FrontEndToken["PreferencesDialog"]}],
            Evaluator->None,
            Method->"Preemptive"]}
         },
         AutoDelete->False,
         FrameStyle->GrayLevel[0.85],
         GridBoxDividers->{"Columns" -> {False, {True}}},
         GridBoxItemSize->{
          "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
         GridBoxSpacings->{"Columns" -> {{2}}}]}
      },
      DefaultBaseStyle->"Column",
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxDividers->{
       "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.5599999999999999]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], 
          Offset[1.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}],
     Background->RGBColor[0.9657, 0.9753, 0.9802],
     FrameMargins->{{12, 12}, {0, 15}},
     FrameStyle->GrayLevel[0.85],
     RoundingRadius->5,
     StripOnInput->False],
    Deploy,
    DefaultBaseStyle->"Deploy"],
   Out[112]]}]], "Input",
 CellChangeTimes->{{3.781445156688941*^9, 3.78144518245656*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"TotalProb", "[", 
     RowBox[{
     "p0", ",", "p1", ",", "p2", ",", "\[Gamma]1", ",", "\[Gamma]2", ",", 
      "\[Gamma]3", ",", "\[Gamma]4"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p0", "\[Rule]", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Ns", "+", "1"}], ")"}], "2"]]}], ",", 
      RowBox[{"p1", "\[Rule]", 
       FractionBox[
        RowBox[{"2", "*", "Ns"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Ns", "+", "1"}], ")"}], "3"]]}], ",", 
      RowBox[{"p2", "\[Rule]", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Ns", "+", "1"}], ")"}], "2"]], "-", 
        FractionBox[
         RowBox[{"2", "*", "Ns"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Ns", "+", "1"}], ")"}], "3"]]}]}], ",", 
      RowBox[{"\[Gamma]1", "\[Rule]", " ", "0"}], ",", " ", 
      RowBox[{"\[Gamma]2", "\[Rule]", " ", 
       RowBox[{"1", "-", "\[Eta]"}]}], ",", 
      RowBox[{"\[Gamma]3", "\[Rule]", " ", 
       RowBox[{"1", "-", "\[Eta]"}]}], ",", " ", 
      RowBox[{"\[Gamma]4", "\[Rule]", " ", "0"}]}], " ", "}"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Ns", ">", "0"}], ",", " ", 
      RowBox[{"0", "<", "\[Eta]", "<", "1"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"Ns", "\[Rule]", " ", 
     RowBox[{"NsF", "[", 
      RowBox[{"F", ",", "\[Eta]"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.781339769920334*^9, {3.781339899268504*^9, 3.7813399703620768`*^9}, 
   3.781340321946759*^9, {3.781340440009729*^9, 3.781340444954484*^9}, {
   3.781340889726069*^9, 3.781340905481627*^9}, {3.781341228195866*^9, 
   3.781341230420638*^9}, {3.781344387517292*^9, 3.781344388198131*^9}, 
   3.7814446293584423`*^9, {3.781445133396385*^9, 3.7814451427021637`*^9}, {
   3.781445195903685*^9, 3.781445212998529*^9}, {3.7814452523809032`*^9, 
   3.781445319449705*^9}, {3.781445379087739*^9, 3.781445438220681*^9}, {
   3.781445749627898*^9, 3.7814457762935057`*^9}, {3.781445829205119*^9, 
   3.781445853574581*^9}, {3.7814459981957684`*^9, 3.781446000572137*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["Ns", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "Ns", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "Ns"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "Ns", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "Ns"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["\[Eta]", "2"]}], 
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "Ns"}], ")"}], "6"]}]]], "Output",
 CellChangeTimes->{{3.78144521459061*^9, 3.781445240589327*^9}, 
   3.781445279149076*^9, {3.781445420987382*^9, 3.781445441132711*^9}, 
   3.78144579041005*^9, {3.781445849740273*^9, 3.781445853875856*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{"F", "-", 
      SqrtBox[
       RowBox[{"F", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "F"}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"F", "+", 
      SqrtBox[
       RowBox[{"F", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "F"}], ")"}]}]]}], ")"}], " ", 
    SuperscriptBox["\[Eta]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"5", " ", "F"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"F", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "F"}], ")"}]}]]}], "-", 
          RowBox[{"9", " ", "F", " ", "\[Eta]"}]}], 
         RowBox[{"F", "-", 
          RowBox[{"F", " ", "\[Eta]"}]}]]]}], ")"}], "2"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["F", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"5", " ", "F"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"F", " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "F"}], ")"}]}]]}], "-", 
          RowBox[{"9", " ", "F", " ", "\[Eta]"}]}], 
         RowBox[{"F", "-", 
          RowBox[{"F", " ", "\[Eta]"}]}]]]}], ")"}], "6"]}]]}]], "Output",
 CellChangeTimes->{{3.78144521459061*^9, 3.781445240589327*^9}, 
   3.781445279149076*^9, {3.781445420987382*^9, 3.781445441132711*^9}, 
   3.78144579041005*^9, {3.781445849740273*^9, 3.78144585498661*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", "For", " ", "some", " ", "reason", " ", "Mathematica", " ", 
     RowBox[{"doesn", "'"}], "t", " ", "simplify", " ", "the", " ", "above", 
     " ", "equation", " ", 
     RowBox[{"further", ".", " ", "However"}]}], ",", " ", 
    RowBox[{"notice", " ", "the", " ", 
     RowBox[{"following", ":"}]}]}], "**)"}], "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"F", "-", 
      SqrtBox[
       RowBox[{"F", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "F"}], ")"}]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"F", "+", 
      SqrtBox[
       RowBox[{"F", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "F"}], ")"}]}]]}], ")"}]}], " ", "]"}]}]], "Input",\

 CellChangeTimes->{{3.781507305654701*^9, 3.781507336933277*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "3"}], " ", "F"}]], "Output",
 CellChangeTimes->{3.78150733743522*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"*", "which", " ", "leads", " ", "to"}], "**)"}]], "Input",
 CellChangeTimes->{{3.7813520356535873`*^9, 3.781352038365559*^9}, 
   3.781352113159648*^9, {3.781507342788445*^9, 3.781507371425165*^9}, 
   3.7815076075761766`*^9, 3.7815077686494617`*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Equation", " ", "F3"}], ",", " ", 
   RowBox[{
   "success", " ", "probability", " ", "as", " ", "a", " ", "function", " ", 
    "of", " ", "\[Eta]", " ", "and", " ", "F"}]}], "Subchapter"]], "Input",
 CellChangeTimes->{{3.781507609732802*^9, 3.781507645168797*^9}, 
   3.781507770785843*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "*", "F"}], ")"}], " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"5", " ", "F"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"F", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "F"}], ")"}]}]]}], "-", 
           RowBox[{"9", " ", "F", " ", "\[Eta]"}]}], 
          RowBox[{"F", "-", 
           RowBox[{"F", " ", "\[Eta]"}]}]]]}], ")"}], "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["F", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox[
         FractionBox[
          RowBox[{
           RowBox[{"5", " ", "F"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"F", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "F"}], ")"}]}]]}], "-", 
           RowBox[{"9", " ", "F", " ", "\[Eta]"}]}], 
          RowBox[{"F", "-", 
           RowBox[{"F", " ", "\[Eta]"}]}]]]}], ")"}], "6"]}]]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7814386665557203`*^9, 3.7814386867888327`*^9}, {
   3.781507358746401*^9, 3.781507370090013*^9}, {3.781507748280415*^9, 
   3.781507752835058*^9}, 3.781507815937879*^9, {3.781508019353777*^9, 
   3.7815080272549686`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"32", " ", 
   SuperscriptBox["\[Eta]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"5", " ", "F"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"F", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "F"}], ")"}]}]]}], "-", 
         RowBox[{"9", " ", "F", " ", "\[Eta]"}]}], 
        RowBox[{"F", "-", 
         RowBox[{"F", " ", "\[Eta]"}]}]]]}], ")"}], "2"]}], 
  RowBox[{"F", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"5", " ", "F"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"F", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "F"}], ")"}]}]]}], "-", 
         RowBox[{"9", " ", "F", " ", "\[Eta]"}]}], 
        RowBox[{"F", "-", 
         RowBox[{"F", " ", "\[Eta]"}]}]]]}], ")"}], "6"]}]]], "Output",
 CellChangeTimes->{3.781507817728126*^9, 3.7815080285028343`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Equation F4, expansion of approximation of number of modes as a function of \
\[Eta] and F\
\>", "Chapter",
 CellChangeTimes->{{3.7815078316849403`*^9, 3.781507879794979*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"5", " ", "F"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"F", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "F"}], ")"}]}]]}], "-", 
             RowBox[{"9", " ", "F", " ", "\[Eta]"}]}], 
            RowBox[{"F", "-", 
             RowBox[{"F", " ", "\[Eta]"}]}]]]}], ")"}], "2"]}], 
      RowBox[{"F", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"5", " ", "F"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"F", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "F"}], ")"}]}]]}], "-", 
             RowBox[{"9", " ", "F", " ", "\[Eta]"}]}], 
            RowBox[{"F", "-", 
             RowBox[{"F", " ", "\[Eta]"}]}]]]}], ")"}], "6"]}]], ")"}], 
    RowBox[{"-", "1"}]], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", "0", ",", 
     RowBox[{"-", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.781507790555047*^9, 3.781507834394382*^9}, {
   3.781507935982708*^9, 3.781507971891695*^9}, 3.781508034832274*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"F", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox[
         RowBox[{"5", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"F", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "F"}], ")"}]}]]}], "F"]}]]}], ")"}], "6"]}], 
    
    RowBox[{"32", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox[
         RowBox[{"5", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"F", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "F"}], ")"}]}]]}], "F"]}]]}], ")"}], "2"], 
     " ", 
     SuperscriptBox["\[Eta]", "2"]}]], "+", 
   InterpretationBox[
    FractionBox["1", 
     RowBox[{"O", "[", "\[Eta]", "]"}]],
    SeriesData[$CellContext`\[Eta], 0, {}, -2, -1, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Eta], 0, {
   Rational[1, 
      32] $CellContext`F (-3 + (5 + 
        2 $CellContext`F^(-1) ($CellContext`F (3 + $CellContext`F))^
          Rational[1, 2])^
       Rational[1, 2])^(-2) (-1 + (5 + 
        2 $CellContext`F^(-1) ($CellContext`F (3 + $CellContext`F))^
          Rational[1, 2])^Rational[1, 2])^6}, -2, -1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.7815079465988398`*^9, 3.781507972226172*^9}, 
   3.7815080353730164`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Equation F6, highest order contribution of fidelity to the number of required \
modes\
\>", "Subchapter",
 CellChangeTimes->{{3.781507480909295*^9, 3.781507481627222*^9}, 
   3.7815075946576843`*^9, {3.781508208669969*^9, 3.781508274055509*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Series", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"F", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"5", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"F", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "F"}], ")"}]}]]}], "F"]}]]}], ")"}], "6"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         SqrtBox[
          RowBox[{"5", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SqrtBox[
              RowBox[{"F", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "F"}], ")"}]}]]}], "F"]}]]}], ")"}], "2"], 
      " "}]], ",", 
    RowBox[{"{", 
     RowBox[{"F", ",", " ", "1", ",", " ", 
      RowBox[{"-", "2"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.781508069367135*^9, 3.781508125637785*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["32", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"F", "-", "1"}], ")"}], "2"]], "+", 
   InterpretationBox[
    FractionBox["1", 
     RowBox[{"O", "[", 
      RowBox[{"F", "-", "1"}], "]"}]],
    SeriesData[$CellContext`F, 1, {}, -2, -1, 1],
    Editable->False]}],
  SeriesData[$CellContext`F, 1, {32}, -2, -1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.781508083828219*^9, 3.781508126026164*^9}}]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.781439944620646*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.781445910183703*^9, 3.781445931345643*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7815071841196423`*^9, 3.781507184127459*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.781507218830337*^9, 3.7815072477112427`*^9}, {
  3.78150727883645*^9, 3.781507300720541*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"Appendix", " ", 
    RowBox[{"H", ":", " ", 
     RowBox[{
     "Effect", " ", "of", " ", "efficiency", " ", "decoherence", " ", "for", 
      " ", "multiplexed", " ", "platforms"}]}]}], "Title"]}]], "Input",
 CellChangeTimes->{{3.7815117710315657`*^9, 3.7815118056051893`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Equation", " ", "H2"}], ",", " ", "Psucc"}], "Subchapter"], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.781511810117236*^9, 3.781511954110211*^9, {3.781512949023849*^9, 
   3.781512960439892*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Expect", "[", 
   RowBox[{"p_", ",", "r_", ",", "c_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"p", "*", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], 
        RowBox[{"j", "-", "1"}]]}], 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "r"]}]], "*", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "c"}], "*", 
       RowBox[{"(", 
        RowBox[{"r", "-", "j"}], ")"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", " ", "1", ",", " ", "r"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Psucc", "[", 
   RowBox[{"p_", ",", "r_", ",", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "p"}], ")"}], "r"]}], ")"}], "*", 
   RowBox[{"Expect", "[", 
    RowBox[{"p", ",", " ", "r", ",", " ", "c"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Psucc", "[", 
   RowBox[{"p", ",", "r", ",", "c"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.781511944043643*^9, 3.781511964085491*^9}, {
  3.7815120224514933`*^9, 3.781512088775839*^9}, {3.781512119398378*^9, 
  3.781512169292037*^9}, {3.781512412657452*^9, 3.781512491932897*^9}, {
  3.781512552418545*^9, 3.7815125782583*^9}, {3.781513030492937*^9, 
  3.781513031180718*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", "c"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "c"}], " ", "r"}]], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "p"}], ")"}], "r"]}], ")"}], " ", "p"}], 
  RowBox[{"1", "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", "c"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}]]], "Output",
 CellChangeTimes->{3.781513031686325*^9, 3.781515230291339*^9, 
  3.781518564610507*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equations H3 and H4, r that maximises psucc", "Subchapter",
 CellChangeTimes->{{3.781514423319989*^9, 3.781514445753767*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"Psucc", "[", 
     RowBox[{"p", ",", " ", "r", ",", " ", "c"}], "]"}], ",", "r"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"%", "\[Equal]", "0"}], ",", "r"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7815130028077097`*^9, 3.7815130603546352`*^9}, {
  3.781514451434772*^9, 3.7815144780373287`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"c", "-", 
      RowBox[{"c", " ", "r"}]}]], " ", "p", " ", 
    RowBox[{"(", 
     RowBox[{"c", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"c", " ", "r"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "r"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "p"}], "]"}]}]}], ")"}]}], 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", "c"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}]]}]], "Output",
 CellChangeTimes->{{3.781513019161133*^9, 3.781513026581209*^9}, 
   3.781513060692986*^9, {3.7815144523977547`*^9, 3.781514478375868*^9}, 
   3.781518562226993*^9, 3.7815186039335814`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "ifun"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Inverse functions are being used by \
\[NoBreak]\\!\\(Solve\\)\[NoBreak], so some solutions may not be found; use \
Reduce for complete solution information. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Solve/ifun\\\", ButtonNote -> \
\\\"Solve::ifun\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.781514478415503*^9, 3.781518562293325*^9, 
  3.7815186039758987`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"r", "\[Rule]", 
    FractionBox[
     RowBox[{"c", "-", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "c"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", "p"}], "]"}]}], "c"]}], "]"}]}], 
     RowBox[{"c", "+", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "p"}], "]"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.781513019161133*^9, 3.781513026581209*^9}, 
   3.781513060692986*^9, {3.7815144523977547`*^9, 3.781514478375868*^9}, 
   3.781518562226993*^9, 3.781518603980598*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "Define", " ", "psucc", " ", "max"}], ",", " ", 
    RowBox[{
    "where", " ", "we", " ", "choose", " ", "r", " ", "to", " ", "be", " ", 
     "the", " ", "largest", " ", "integer", " ", "equal", " ", "to", " ", 
     "one", " ", "or", " ", "greater", " ", "that", " ", "maximises", " ", 
     RowBox[{"psucc", "."}]}]}], "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"PsuccMax", "[", 
      RowBox[{"p_", ",", "c_"}], "]"}], ":=", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Psucc", "[", 
         RowBox[{"p", ",", " ", "r", ",", " ", "c"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"r", "\[Rule]", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"Floor", "[", 
             FractionBox[
              RowBox[{"c", "-", 
               RowBox[{"Log", "[", 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", "c"], " ", 
                   RowBox[{"Log", "[", 
                    RowBox[{"1", "-", "p"}], "]"}]}], "c"]}], "]"}]}], 
              RowBox[{"c", "+", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", "p"}], "]"}]}]], "]"}], ",", "1"}], "]"}]}],
          "}"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Psucc", "[", 
         RowBox[{"p", ",", " ", "r", ",", " ", "c"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"r", "\[Rule]", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"Ceiling", "[", " ", 
             FractionBox[
              RowBox[{"c", "-", 
               RowBox[{"Log", "[", 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", "c"], " ", 
                   RowBox[{"Log", "[", 
                    RowBox[{"1", "-", "p"}], "]"}]}], "c"]}], "]"}]}], 
              RowBox[{"c", "+", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", "p"}], "]"}]}]], "]"}], ",", "1"}], "]"}]}],
          "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"PsuccMax", "[", 
      RowBox[{"p", ",", "c"}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c", ">", "0"}], ",", " ", 
        RowBox[{"0", "<", "p", "<", "1"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "*", "find", " ", "maximum", " ", "allowed", " ", "values", " ", "of", 
     " ", "c"}], "**)"}], "\[IndentingNewLine]", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"PsuccMax", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["2", 
           RowBox[{"1", "+", "0"}]]]}], ",", "c"}], "]"}], "-", "0.9"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"c", ",", "0.01"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"PsuccMax", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["2", 
           RowBox[{"1", "+", "1"}]]]}], ",", "c"}], "]"}], "-", "0.9"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"c", ",", "0.059"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"PsuccMax", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["2", 
           RowBox[{"1", "+", "2"}]]]}], ",", "c"}], "]"}], "-", "0.9"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"c", ",", "0.1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"FindRoot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"PsuccMax", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["2", 
           RowBox[{"1", "+", "3"}]]]}], ",", "c"}], "]"}], "-", "0.9"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"c", ",", "1"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.781514492392185*^9, 3.7815144945608473`*^9}, {
   3.781514544469799*^9, 3.781514545351409*^9}, {3.7815145819562397`*^9, 
   3.7815145916613894`*^9}, {3.781514646009704*^9, 3.7815146808739777`*^9}, 
   3.781515364618062*^9, 3.781515514444154*^9, {3.781516582999498*^9, 
   3.7815165919834003`*^9}, {3.781516750562623*^9, 3.781516796789529*^9}, 
   3.781517025464384*^9, {3.7815171861324797`*^9, 3.7815173462836027`*^9}, {
   3.7815175863220253`*^9, 3.7815176221428013`*^9}, {3.781518619193192*^9, 
   3.7815186218804207`*^9}, {3.781518898044601*^9, 3.7815189035986013`*^9}, {
   3.781518968756867*^9, 3.78151896945675*^9}, {3.7815190594128933`*^9, 
   3.781519071635906*^9}, {3.781519245189275*^9, 3.781519266148077*^9}, {
   3.781519354115374*^9, 3.7815193551457157`*^9}, 3.781519569021945*^9, {
   3.781519626213929*^9, 3.781519626645895*^9}, {3.781519660320815*^9, 
   3.781519715840884*^9}, {3.781519751525187*^9, 3.781519785923119*^9}, {
   3.781520616525515*^9, 3.781520616748004*^9}, {3.781520752262376*^9, 
   3.78152077934097*^9}, {3.78152096539758*^9, 3.781520977155345*^9}, 
   3.78152103859394*^9}],

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", "c"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "c"}], " ", 
         RowBox[{"Max", "[", 
          RowBox[{"1", ",", 
           RowBox[{"Ceiling", "[", 
            FractionBox[
             RowBox[{"Log", "[", 
              RowBox[{"-", 
               FractionBox["c", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "-", "p"}], "]"}]]}], "]"}], 
             RowBox[{"c", "+", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "p"}], "]"}]}]], "]"}]}], "]"}]}]], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], 
        RowBox[{"Max", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Ceiling", "[", 
           FractionBox[
            RowBox[{"Log", "[", 
             RowBox[{"-", 
              FractionBox["c", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", "p"}], "]"}]]}], "]"}], 
            RowBox[{"c", "+", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "p"}], "]"}]}]], "]"}]}], "]"}]]}], ")"}], 
     " ", "p"}], 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "c"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", "c"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "c"}], " ", 
         RowBox[{"Max", "[", 
          RowBox[{"1", ",", 
           RowBox[{"Floor", "[", 
            FractionBox[
             RowBox[{"Log", "[", 
              RowBox[{"-", 
               FractionBox["c", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "-", "p"}], "]"}]]}], "]"}], 
             RowBox[{"c", "+", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", "p"}], "]"}]}]], "]"}]}], "]"}]}]], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], 
        RowBox[{"Max", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Floor", "[", 
           FractionBox[
            RowBox[{"Log", "[", 
             RowBox[{"-", 
              FractionBox["c", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", "p"}], "]"}]]}], "]"}], 
            RowBox[{"c", "+", 
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", "p"}], "]"}]}]], "]"}]}], "]"}]]}], ")"}], 
     " ", "p"}], 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "c"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}]]}], "]"}]], "Output",
 CellChangeTimes->{{3.781514647047983*^9, 3.78151465410957*^9}, 
   3.781514684196454*^9, 3.7815153746389437`*^9, 3.781515524377535*^9, 
   3.781516595020362*^9, {3.781516755153329*^9, 3.7815167969914494`*^9}, 
   3.781517025873707*^9, {3.781517221052449*^9, 3.781517233256681*^9}, {
   3.781517265539228*^9, 3.7815173147545156`*^9}, 3.78151734662395*^9, 
   3.7815176243823023`*^9, 3.7815185692177677`*^9, {3.781518612214138*^9, 
   3.7815186241455393`*^9}, 3.78151890630341*^9, 3.781518971309883*^9, 
   3.7815190735436897`*^9, {3.781519254552586*^9, 3.781519269171369*^9}, 
   3.7815193617639227`*^9, 3.7815195751688747`*^9, 3.781519638702064*^9, {
   3.78151968487843*^9, 3.781519697302394*^9}, 3.781519819465577*^9, 
   3.7815206495730124`*^9, 3.781521069456669*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"c", "\[Rule]", "0.023387437436267505`"}], "}"}]], "Output",
 CellChangeTimes->{{3.781514647047983*^9, 3.78151465410957*^9}, 
   3.781514684196454*^9, 3.7815153746389437`*^9, 3.781515524377535*^9, 
   3.781516595020362*^9, {3.781516755153329*^9, 3.7815167969914494`*^9}, 
   3.781517025873707*^9, {3.781517221052449*^9, 3.781517233256681*^9}, {
   3.781517265539228*^9, 3.7815173147545156`*^9}, 3.78151734662395*^9, 
   3.7815176243823023`*^9, 3.7815185692177677`*^9, {3.781518612214138*^9, 
   3.7815186241455393`*^9}, 3.78151890630341*^9, 3.781518971309883*^9, 
   3.7815190735436897`*^9, {3.781519254552586*^9, 3.781519269171369*^9}, 
   3.7815193617639227`*^9, 3.7815195751688747`*^9, 3.781519638702064*^9, {
   3.78151968487843*^9, 3.781519697302394*^9}, 3.781519819465577*^9, 
   3.7815206495730124`*^9, 3.781521069463825*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"c", "\[Rule]", "0.052518697786945`"}], "}"}]], "Output",
 CellChangeTimes->{{3.781514647047983*^9, 3.78151465410957*^9}, 
   3.781514684196454*^9, 3.7815153746389437`*^9, 3.781515524377535*^9, 
   3.781516595020362*^9, {3.781516755153329*^9, 3.7815167969914494`*^9}, 
   3.781517025873707*^9, {3.781517221052449*^9, 3.781517233256681*^9}, {
   3.781517265539228*^9, 3.7815173147545156`*^9}, 3.78151734662395*^9, 
   3.7815176243823023`*^9, 3.7815185692177677`*^9, {3.781518612214138*^9, 
   3.7815186241455393`*^9}, 3.78151890630341*^9, 3.781518971309883*^9, 
   3.7815190735436897`*^9, {3.781519254552586*^9, 3.781519269171369*^9}, 
   3.7815193617639227`*^9, 3.7815195751688747`*^9, 3.781519638702064*^9, {
   3.78151968487843*^9, 3.781519697302394*^9}, 3.781519819465577*^9, 
   3.7815206495730124`*^9, 3.7815210694691668`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"c", "\[Rule]", "0.10140011444172936`"}], "}"}]], "Output",
 CellChangeTimes->{{3.781514647047983*^9, 3.78151465410957*^9}, 
   3.781514684196454*^9, 3.7815153746389437`*^9, 3.781515524377535*^9, 
   3.781516595020362*^9, {3.781516755153329*^9, 3.7815167969914494`*^9}, 
   3.781517025873707*^9, {3.781517221052449*^9, 3.781517233256681*^9}, {
   3.781517265539228*^9, 3.7815173147545156`*^9}, 3.78151734662395*^9, 
   3.7815176243823023`*^9, 3.7815185692177677`*^9, {3.781518612214138*^9, 
   3.7815186241455393`*^9}, 3.78151890630341*^9, 3.781518971309883*^9, 
   3.7815190735436897`*^9, {3.781519254552586*^9, 3.781519269171369*^9}, 
   3.7815193617639227`*^9, 3.7815195751688747`*^9, 3.781519638702064*^9, {
   3.78151968487843*^9, 3.781519697302394*^9}, 3.781519819465577*^9, 
   3.7815206495730124`*^9, 3.781521069474235*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "jsing"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Encountered a singular Jacobian at the point \[NoBreak]\\!\
\\({c}\\)\[NoBreak] = \[NoBreak]\\!\\({1.`}\\)\[NoBreak]. Try perturbing the \
initial point(s). \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/jsing\\\", ButtonNote -> \
\\\"FindRoot::jsing\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.781517624480029*^9, 3.781518569393355*^9, {3.781518612272954*^9, 
   3.781518624185322*^9}, 3.781518906357728*^9, 3.781518971317403*^9, 
   3.781519073591757*^9, {3.781519254579597*^9, 3.781519269212531*^9}, 
   3.781519361806478*^9, 3.7815195751915827`*^9, 3.781519638736124*^9, {
   3.781519684925456*^9, 3.781519697351592*^9}, 3.781519819514583*^9, 
   3.781520649632283*^9, 3.7815210695158157`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"c", "\[Rule]", "1.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.781514647047983*^9, 3.78151465410957*^9}, 
   3.781514684196454*^9, 3.7815153746389437`*^9, 3.781515524377535*^9, 
   3.781516595020362*^9, {3.781516755153329*^9, 3.7815167969914494`*^9}, 
   3.781517025873707*^9, {3.781517221052449*^9, 3.781517233256681*^9}, {
   3.781517265539228*^9, 3.7815173147545156`*^9}, 3.78151734662395*^9, 
   3.7815176243823023`*^9, 3.7815185692177677`*^9, {3.781518612214138*^9, 
   3.7815186241455393`*^9}, 3.78151890630341*^9, 3.781518971309883*^9, 
   3.7815190735436897`*^9, {3.781519254552586*^9, 3.781519269171369*^9}, 
   3.7815193617639227`*^9, 3.7815195751688747`*^9, 3.781519638702064*^9, {
   3.78151968487843*^9, 3.781519697302394*^9}, 3.781519819465577*^9, 
   3.7815206495730124`*^9, 3.781521069520892*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7815167575714693`*^9, 3.781516757992771*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.7815153057876873`*^9, 3.781515340011218*^9}, {
   3.781515506929414*^9, 3.7815155072572317`*^9}, 3.781516601032749*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PsuccMax", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["2", 
           RowBox[{"1", "+", "0"}]]]}], ",", "c"}], "]"}], ",", 
      RowBox[{"PsuccMax", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["2", 
           RowBox[{"1", "+", "1"}]]]}], ",", "c"}], "]"}], ",", 
      RowBox[{"PsuccMax", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["2", 
           RowBox[{"1", "+", "2"}]]]}], ",", "c"}], "]"}], ",", 
      RowBox[{"PsuccMax", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["2", 
           RowBox[{"1", "+", "3"}]]]}], ",", "c"}], "]"}], ",", "0.9"}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "0", ",", 
      RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.781517483228613*^9, 3.7815174901276608`*^9}, {
  3.781517651616445*^9, 3.781517651821432*^9}, {3.781518636151608*^9, 
  3.7815186546545897`*^9}, {3.78151901805875*^9, 3.781519020117797*^9}, {
  3.781519108130602*^9, 3.781519110081658*^9}, {3.7815196462352133`*^9, 
  3.781519648560734*^9}, {3.781520626494302*^9, 3.781520626963221*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[{{0.00001430603569827724, 0.9998341415280223}, {
      0.000042313507595381607`, 0.9995097112813979}, {0.00008466306193792809, 
      0.9990191466060049}, {0.0001533589540206805, 0.9982233937693203}, {
      0.00016891061823019385`, 0.9980681249203612}}], 
     LineBox[{{0.009814330200180695, 0.9456605210159332}, {
      0.009980577817488267, 0.9450191380180467}, {0.01014682543479584, 
      0.944378227711787}, {0.010479320669410984`, 0.9430978237298768}, {
      0.01107294974887546, 0.9408168703567213}, {0.011144311138641273`, 
      0.9405426721943836}, {0.011562075002410294`, 0.9389413101745105}}], 
     LineBox[{{0.020454177707865312`, 0.9083152086886594}, {
      0.020609408377191035`, 0.9078730063461042}, {0.020764639046516757`, 
      0.9074310455254412}, {0.0210751003851682, 0.9065478478989196}, {
      0.021696023062471086`, 0.9047843448535062}, {0.02293786841707686, 
      0.9012688768480168}, {0.023223806008507278`, 0.9004632279431304}, {
      0.024367871476017943`, 0.8972397445025394}}], LineBox[CompressedData["
1:eJwBcQGO/iFib1JlAgAAABYAAAACAAAAYDI+9BsImj8zXjgp+Z3sP7fQMkdH
Hp8/LpDW2gQt7D+O6exILEafP0fPdOSWKew/ZgKnShFunz+HHD1mKSbsPxY0
G07bvZ8/wigH0k8f7D+7y4Gqty6gP/CHoEiiEew/Gy9qsUvOoD9yoeyiXfbr
P4Y7RzI+4qA/ZlIjJ/fy6z/yRySzMPagPzVSciKR7+s/ymDetBUeoT9XJhV+
xujrP3qSUrjfbaE/8AOSxzbb6z8rtOJt/NWhP7TT5j6Tyes/2vU6v3MNoj81
3I+ULcDrP0YCGEBmIaI/INJVgs686z+yDvXAWDWiP5nXJOZvues/iievwj1d
oj9OmJoPtLLrP/YzjEMwcaI/Qp0f1Vav6z9iQGnEIoWiP0BFahD6q+s/Olkj
xgetoj/2LA3oQaXrP6ZlAEf6wKI/L8pDhOah6z8Sct3H7NSiP27F/JWLnus/
ZJZRreDaoj8/XLJZi53rP7N6rn0=
      "]], 
     LineBox[{{0.03695624874095964, 0.8626811372811692}, {
      0.037085109575647326`, 0.8624328097566859}, {0.03723729523544132, 
      0.862139641529244}, {0.03738948089523532, 0.8618465907953681}, {
      0.037693852214823305`, 0.8612608416102898}, {0.037846037874617294`, 
      0.8609681430601299}, {0.03799822353441129, 0.8606755618056203}, {
      0.03830259485399928, 0.8600907509858718}, {0.03891133749317527, 
      0.8589225347209024}, {0.04012882277152724, 0.8565917126465946}, {
      0.04029390729868976, 0.8562762404489435}, {0.04045899182585228, 
      0.8559609053405196}, {0.040789160880177325`, 0.855330646140791}, {
      0.0414494989888274, 0.8540717700575172}, {0.04277017520612757, 
      0.8515605731620686}, {0.045411527640727894`, 0.8465642889006093}, {
      0.05069423250992854, 0.836675272324495}, {0.05354334032840189, 
      0.8313986001001976}}], LineBox[CompressedData["
1:eJwBgQF+/iFib1JlAgAAABcAAAACAAAA8pDWyAEBrz+xNMG6zzHqP8jBxr/P
PLI/vhuIXnGV6T+mzPzkjUeyP5DiVv8Tk+k/hdcyCkxSsj+0JrvitpDpP0Lt
nlTIZ7I/3Eslcf2L6T+8GHfpwJKyP6E/qKuNguk/sG8nE7Losj/PgK2Qum/p
P5gdiGaUlLM/oiYL5UVK6T92KL6LUp+zP7rPqMnwR+k/VTP0sBCqsz/I3Obv
m0XpPxJJYPuMv7M/r7wlAfNA6T+MdDiQheqzPw782TWkN+k/gMvouXZAtD/5
s3rhEiXpP2l5SQ1Z7LQ/DUW+DCEA6T+qGxFdXva0PysxDKr7/eg/7L3YrGMA
tT+qdqJ/1vvoP24CaExuFLU/876P04z36D90i4aLgzy1PzlCwx387ug/ti1O
24hGtT9V8ql82OzoP/fPFSuOULU/n2+oE7Xq6D84ct16k1q1P5qruOKR6Og/
ehSlyphktT91mNTpbuboP80IIf10Z7U/vQLh1dLl6D9r28ca
      "]], 
     LineBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAA0zfI3Vp8tT8Mo5osMeLoPz77+7mo
grU/cI6WQljh6D9/ncMJroy1P7GCeor/3+g/wD+LWbOWtT+bvXfqpt7oPwLi
Uqm4oLU/JnmMYk7d6D+EJuJIw7S1P9la9Zqd2ug/iq8AiNjctT/SLJMsPdXo
P5XBPQYDLbY/Tp1y0YDK6D/WYwVWCDe2P6RtE7Ipyeg/GAbNpQ1Btj/dcK+q
0sfoP5pKXEUYVbY/LAHS4yTF6D+g03qELX22P3fpj3XKv+g/q+W3AljNtj+i
SmQVGrXoP8EJMv+sbbc/e90hOsuf6D+mo8T+GiW6PygN5N1wROg/kEfpP+5+
uz+IlmwR1hfoP0AWvaJTrrw/R37dPLTw5z8tx9y4xiq/PxS3RVwJoOc/ey9x
KQIzwD+YZ0oymHjnP3YqnLk=
      "]], LineBox[CompressedData["
1:eJwB0QEu/iFib1JlAgAAABwAAAACAAAA1EBT7qnuwD/I/4wcE0rnP2wKa9LV
MMI/SBRH8E375j/L2Fe9Do7DPwa2L7l1p+Y/U0ZY4eTkxD80ci8urVbmPzag
i1egJMY/DlGG7qwM5j/g/pPUaH/HPzgifpnYveU/5UnPoxbDyD+gkeKhlnXl
P7CZ33nRIco/KZmY57Mo5T9sKRzaMifKPymjftmIJ+U/KLlYOpQsyj9RspTh
XSblP5/Y0fpWN8o/e+lJNAgk5T+OF8R73EzKP3wEqONdH+U/bZWofed3yj+3
rq1oDRblPygl5d1Ifco/mG7DvOMU5T/ktCE+qoLKP2Rp7Sa6E+U/XNSa/myN
yj8cInc9ZxHlP0wTjX/yoso/cigxc8IM5T8qkXGB/c3KP7pBvP98A+U/5iCu
4V7Tyj+QIUa0VALlP6Kw6kHA2Mo/CJbIfiwB5T8a0GMCg+PKPzdYsFXc/uQ/
CQ9Wgwj5yj+dCNsKPfrkP8SekuNp/so/rFP5bhX55D+ALs9DywPLP6RtAunt
9+Q/+E1IBI4Oyz8lLs4en/XkP7TdhGTvE8s/6GSN2nf05D9wbcHEUBnLPxOL
MKxQ8+Q/5+80Jnkbyz9grFJR2vLkPyip5mk=
      "]], LineBox[CompressedData["
1:eJwBwQE+/iFib1JlAgAAABsAAAACAAAAaYeIFuwlyz+qDWyPNPHkP6Qcd+V0
Kcs/9t4/FNnw5D9grLNF1i7LP+MBc9ZN8OQ/18ssBpk5yz/lsGdsN+/kP8YK
H4ceT8s/ltCD3grt5D+liAOJKXrLP80IUNuy6OQ/H9sRyu5+yz9//3CzN+jk
P4A/DnQzhMs/Gplvt6/n5D9a9hhfPY7LP0k/4aes5uQ/ROtXO+yjyz9G1WNl
feTkP3k/WeF4yss/W73t9Jvg5D9N9q45yBrMPwffRyCK2OQ/P5nFSC+4zD83
ATcUyMjkP/VjWupmu8w/WXt+n3XI5D8LRIZSsRfOP994LFncpeQ/fBDlDOFc
zz+s6dsu44XkPwy+KwDXTdA/6A6FONlm5D89dk/9w/rQP2zc7wCEReQ/nKSM
oyOc0T88KZ+ruSbkP0fkXn6jn9E/3vEcfBAm5D9eVTTNCUvSPxMWROaxBeQ/
LemYkb720j9+5g7Ym+XjPznMsALmltM/j1BgnvvH4z8gRWb1k0TUP0A4RT8u
qOM/bH3XjbTm1D/9Agviy4rjP9/yjcmjhdU/UOZkj0Vu4z9k4cHrpSvWPzek
n3zFUOM/lp/jNQ==
      "]], LineBox[CompressedData["
1:eJwV0n1MzHEcB/A4ZEZUogdK3EiF6XKebr03TTtp6Y4eTSWdbiciyjyE03qY
RmseK5oi8lRjyiJ1iZFSuKsud933vt9LD3ZcqZwx8fPHZ++9tvf2/ufjmZAi
lU20sbFZxt3/NAskWS5+nTjyOy23dIsJI4n2FyaoO+EvX+0YLjDhJT/t435l
F8S7N52yzjYhwj2smZfbhfQet9wORxPyNR27pHwtmoPW8vt/MjgcladGb9Mi
oynqRPUQg2WrqmDiSy26b3+7WtHDYJsmCfJr00K1xFs4pGNQF0cWX9nbjRfH
jeWTGhkehTsFrj3QjelktD1JxXDjXeY15vAJqUkFOTvLGX5McL8vfPEJAzvV
PnG5DMaChrFZ+3SQjn6tEiUzsLy6Pd6HdBA9O1iGPVz/w3qX03Z63MxLDBNJ
GTK15ZakOj0OiB5ZIoQMZo8HSbUNekwNmD/z/SqGlpWZ8t7YHoi1fpIz8xh+
z5yncBvvgfP1RYNKHkNRuqeP0zkDjmrrg12+UnyPK03W3zVgyDpeVjJAYXzQ
mmUXQqDcoZnc3E7B1yRvNoQSjElLqmI41wR421dKCMSXRLHmNor41N0XZ0cS
zHWxzXHmnKHoqrqYQPDF2nQsvJUiLSybTjtC0O8Q1f/5DUXc6HP+yVsEzpq3
EWONFIurXHldFQQJ1/pYIWdJjsLr8D2C7dtmpAg4s+hbmuGHBLqlzpVCFYXV
7bksq47gfaBxU1E9RadX+hxdO4EgMtH3zjMKusK/kKcmmPK0YclyzvqS4Vh1
B4H71fW1qqcUvRU7vjdoCRTZlm+hnF/5n9143EDAK5K3pNRS1N32eK0cJMhw
9V3X9IQitFVGNpgJ7MfP+0ZxDpaNRMdYCELifWyNNRR3dzkZVKME64JuCu04
C37cEeVbCRxasKa0mturuZwc/4twf7Hqg4Bzlo9yoeMfggV9W+1aHlNkOorv
/f1LYC6blRfN+R9zl3t+
      "]], 
     LineBox[{{0.004907170202131164, 0.9678965761482888}, {
      0.0050605189520702126`, 0.9671477541570473}, {0.00521386770200926, 
      0.966399548486725}, {0.005536474874437732, 0.9648275371341016}, {
      0.005609845052708612, 0.964470377569508}}], 
     LineBox[{{0.012474292077101849`, 0.9354549143200116}, {
      0.014164571349625066`, 0.9290457566548947}, {0.015134253954023003`, 
      0.925368938984741}, {0.017144381491603137`, 0.9178254645657572}}], 
     LineBox[{{0.0024535902031063983`, 0.9814667481373526}, {
      0.002606938953045446, 0.9805600728210369}, {0.0027574861568881236`, 
      0.979670815842489}}], 
     LineBox[{{0.006133960201643546, 0.961923227965808}, {0.00736075020115593,
       0.9559890909204243}, {0.008229486907024679, 0.9518104725410516}}], 
     LineBox[{{0.0012268002035940155`, 0.9894927346797092}, {
      0.0013630611817479934`, 0.9885473364856875}}], 
     LineBox[{{0.00306698520286259, 0.9778453119404413}, {
      0.0036961029264812153`, 0.9741456946710356}, {0.00401980823723678, 
      0.9722476780407356}}], 
     LineBox[{{0.000613405203837824, 0.9941273922019944}, {
      0.0006782803328611163, 0.9936110233034123}}], 
     LineBox[{{0.0015334977034721113`, 0.9873661260942961}, {
      0.0017192990606098074`, 0.9860806714223679}, {0.0018401952033502069`, 
      0.985244259278249}, {0.0019833695559019326`, 0.984255337208917}}], 
     LineBox[{{0.0003067077039597283, 0.9967549499127047}, {
      0.00033839311939713225`, 0.9964705971925323}}], 
     LineBox[{{0.0007667539537768719, 0.9929072661082013}, {
      0.0009201027037159197, 0.991688681965148}, {0.0009842683807517309, 
      0.9911792472326355}}], 
     LineBox[{{0.0004600564538987762, 0.9953795320403919}, {
      0.0004900694758867215, 0.9951105662829067}}]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
     1.], 
     LineBox[{{3.1772506720173395`*^-6, 0.9999718266636745}, {
      3.1772506720173395`*^-6, 0.9999718266636745}}], 
     LineBox[{{0.006133960201643546, 0.979845717758648}, {0.00736075020115593,
       0.9766297517952011}, {0.009814330200180695, 0.9702311383861657}, {
      0.009980577817488267, 0.9697991875845297}, {0.01014682543479584, 
      0.9693674394398535}, {0.010479320669410984`, 0.968504550732445}, {
      0.01107294974887546, 0.9669661368651421}, {0.011144311138641273`, 
      0.9667812009255067}, {0.011310558755948844`, 0.9663508686593191}, {
      0.011476806373256416`, 0.9659207382734497}, {0.01180930160787156, 
      0.9650610827552406}, {0.011975549225179133`, 0.9646315574293063}, {
      0.012141796842486705`, 0.9642022335965015}, {0.012188921751426954`, 
      0.9640805731744049}}], 
     LineBox[{{0.012308044459794276`, 0.9638446977179288}, {
      0.012474292077101849`, 0.9635706427875743}, {0.012640539694409422`, 
      0.963296673846949}, {0.012806787311716993`, 0.9630227908683165}, {
      0.013139282546332138`, 0.9624752826861328}, {0.013804273015562425`, 
      0.9613812966463141}, {0.014164571349625085`, 0.96078967912084}, {
      0.015134253954023003`, 0.9591974396662728}, {0.015300501571330574`, 
      0.9589248427954068}, {0.015466749188638147`, 0.9586523314439939}, {
      0.01579924442325329, 0.9581075651892091}, {0.01646423489248358, 
      0.9570190577000794}, {0.017794215830944156`, 0.9548461366373671}, {
      0.020454177707865312`, 0.9505166209653529}, {0.023064367232915432`, 
      0.9462891891121651}}], LineBox[CompressedData["
1:eJwB0QEu/iFib1JlAgAAABwAAAACAAAAt9AyR0cenz8cGTANuuftPyu04m38
1aE/NQr6/zWu7T9Yg9zaw4ukP03j6ou/ae0/EOAmLGehpD9eMmAComftP8k8
cX0Kt6Q/zOD2o4Rl7T869gUgUeKkP7A5emhKYe0/G2kvZd44pT9O/XX211jt
P95Ogu/45aU/rNArI/tH7T9kGigELkCnP74u8KZhJu0/HHdyVdFVpz+Ub756
SSTtP9XTvKZ0a6c/+I09eTEi7T9GjVFJu5anP8FmQPYBHu0/JwB7jkjtpz/T
r/bvpBXtP+rlzRhjmqg/0dAX3/IE7T9vsXMtmPSpPxMMzZOu4+w/7jzh08kI
qj9MoQMjv+HsP2zITnr7HKo/RksI18/f7D9o3ynHXkWqPwudcK3x2+w/YA3g
YCWWqj/Yf24TN9TsP96YTQdXqqo/+QHHyEjS7D9cJLutiL6qP2Qd16Ja0Ow/
WDuW+uvmqj+Q5hLFfszsP9bGA6Ed+6o/DPg4DZHK7D9UUnFHTw+rP1BqC3qj
yOw/UGlMlLI3qz8cO6rByMTsP870uTrkS6s/If9wnNvC7D9MgCfhFWCrP+ju
2JvuwOw/TIAn4RVgqz/o7tib7sDsP9Bn6M0=
      "]], LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAASJcCLnmIqz95j5BPVL7sP8YicNSq
nKs/2BUxsG697D9Ert163LCrP53s3xmJvOw/QMW4xz/Zqz+mHWcIvrrsP75Q
Jm5x7as/G8E+jdi57D883JMUowGsP1NHIxvzuOw/OPNuYQYqrD+UjhFSKLfs
PzAhJfvMeqw/vwp5LJOz7D+urJKh/o6sP6LGrfmtsuw/LDgASDCjrD+ziuzP
yLHsPyhP25STy6w/Sb6Gl/6v7D8gfZEuWhytP+zYI5NqrOw/Edn9Yee9rT9b
FLE7RKXsP/KQ1sgBAa8/JiOaT/6W7D+8bLE/5BavP2l5jyUHluw/h0iMtsYs
rz8+IhUGEJXsPxwAQqSLWK8/U53P5iGT7D9Fb61/FbCvPwqW9CZGj+w/zCZC
m5QvsD8riZmhkIfsPyAFGVKo3rA/9zQofS147D/Iwca/zzyyP5q+LrSGWew/
aXlJDVnstD84X4PJ0B3sP8EJMv+sbbc/5s4FDq7m6z+mo8T+GiW6P26Up+h/
q+s/ba6VT3t0uz+F3YDlLo/rP+ZLygY=
      "]], LineBox[CompressedData["
1:eJxF0Qkw3FcYAPBFahs3KRmVcSQmKaLKqkQkvmTIaiqKdW3dda6bsGYYIiGU
OhIRFDlsVFutCEJKXVvUff3/VpAsi5K+RZOpxCauVc1k/v9v5s2b33zfm++9
7+n4RTECJSkUitve+n8/q9Z236mmFTa3GANjcStg2Mtv6tHvADtmsXQLrADv
rNOLqhdcqKz+7eZj6RUIlwnDJz7rhJg3Enw5fBkGp9zaFPK6YGlrUz2nZBmc
6Mz5xcVuUFSylKryWwaz8my3ct0ewNdsft02WoY5cQGPldILrze89Ao3hLB0
YbRCrasPlMsO/uXYK4TaEkECpjMAbG7Rdki+ECozpbL0EgeBJv/2CzkvIdy0
EcKLy4NgyWGlO3sKYd3ffTmoZQikm89E1R4Xgqx1BqPu4Ah81diZPvAWQZLS
kty85yikzl7o4fUhkGs3oEzajYFHUS/vfCmCM/H2O12bY1AxECxBZyGwepjK
Mb6NQT4EpKucQuBjRTstuIsBNabPxt4cwXL0dm4OB4OLxdbHck4i+FnrmLTK
Txg8vj0zvGGGoKH0DxalHgOjWOf7MzQEQzdEhjO9GOge2Vn40RDBTpJvU9Er
DOgmdVzQQcDVoDoyRBgwprOKErQRXPv9gVB+A4NPU6biHmkhKLd+E5opxkCa
yXc/qolALbYwOXY/DsmKX3oqaiCYs/nn1iVNHDKbq7laqgj+pcY8kz2MA+3o
SIzGR3vvr3EXiHVxuFcjb0w/gODUYkClpT4Oh3iFLQPKCOg+u1TDz3GIlPES
Nigg8HYxHd5vi8PHOkHT332IwFfDrrzJDoc0lRDXfioCYw+z+GAHHAY5bU+p
ew6IKFb/0wWHc480xNc+QBBIq12NZeJQ2phX1rUPwQk7w3OWHjh01zHSNqUQ
hKRvBl7xxUHom/VDiiSCUNsD5kb+OJzYF+zXLoEgXPm43GwgDl7x3p/sUBCU
GSzxLrNwcOUkCWHPkXe86i3CcNh9F39DjN51Zkk0DpR3gSCukSsWsUknDh+x
rb+Cg/h9fcpSRnFENg6S7/M5FiHiu/fI+nL29DfYIOnGicCCdhFp2cTSVqbE
OOEMU/urXTKkXQtORvVpjhP9bgyFn+6hk16sEk1+a0vafKhW8nkReV77fNB6
gTWPcHjyZG7Dcx5RL1jL7a9InyC8SnNMVzd5QvhVgPItifEnxHy6ddl49NVJ
wq6aDv1SmaSv8yb8GbpTRD+VRNalr52niPxLJ26+ZDeZp7Id6SYjpMfL3Mq+
j5gmXO+iamUeQ7piOO3OgspTwiIJzWqzTtJz+R3rSpHPCC9kt4bpx5EWYRbq
qQp8wmlTlS+DW/nE/Va1HgQ3d5AeNE5jLXrPEPVbiodCNcQzxH+XxusYqObN
Evk1H044/xfSo9qHtdYvCoh5JodOPiz0I812yJiXSRAQ/eqjXldoVwqI8/NG
piVS46SLtWTXd3dJ/weau6U3
      "]], 
     LineBox[{{0.00306698520286259, 0.9879345387976732}, {
      0.0032203339528016376`, 0.9875284318066434}, {0.0033736827027406853`, 
      0.9871225006438172}, {0.003696102926481221, 0.9862696626597544}, {
      0.0041118188724184514`, 0.9851723089775457}, {0.004907170202131164, 
      0.9830728424575834}, {0.0050605189520702126`, 0.9826688402747408}, {
      0.00521386770200926, 0.9822650129882348}, {0.00547820259774465, 
      0.981569326083767}}], 
     LineBox[{{0.0015334977034721113`, 0.9934149118780856}, {
      0.0017192990606098074`, 0.9927377365222102}, {0.0018401952033502069`, 
      0.9922971160135907}, {0.0024535902031063983`, 0.9900654137928911}, {
      0.002606938953045446, 0.9895082974367854}, {0.002760287702984494, 
      0.9889515043784233}, {0.0029136364529235423`, 0.9883950344270623}, {
      0.002959291169108805, 0.9882294255748388}}], 
     LineBox[{{0.0007667539537768719, 0.9962150860276265}, {
      0.0009201027037159197, 0.9956544007747192}, {0.0012268002035940155`, 
      0.9945340062872285}, {0.001346986410591719, 0.9940953095362454}}], 
     LineBox[{{0.0004600564538987762, 0.9976111293923465}, {
      0.0005087102496458375, 0.9973846420493777}, {0.000613405203837824, 
      0.9968972785943148}, {0.0006782803328611163, 0.9965954758098033}, {
      0.0007330011973579945, 0.996340911240535}}], 
     LineBox[{{0.0003067077039597283, 0.9983255015943344}, {
      0.00033520326703829486`, 0.9981927161020383}}], 
     LineBox[{{0.0001533589540206805, 0.999070301012078}, {
      0.00018273050864963232`, 0.9989040204187145}}]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[{{2.644191555557035*^-6, 0.9999884577299227}, {
      0.00006193053675198853, 0.9997306341757219}}], LineBox[CompressedData["
1:eJwBkQFu/iFib1JlAgAAABgAAAACAAAAg4GLeIoZdD8GqB3dm6XvP74cZrZW
unQ/BVlRp0uj7z/4t0D0Ilt1P87Qop77oO8/bO71b7ucdj90IZEUXJzvP1Rb
YGfsH3k/j685HR+T7z8mNTVWTiZ+PxWmrp6tgO8/ZHTvGYkZhD+VbddJ7Fvv
PzMDknqycIQ//nOtW3BZ7z8CkjTb28eEP8IUB6L0Vu8/n695nC52hT81izPM
/VHvP+BXVShqrYY/ZJnMEiNJ7z/a6gMf1NKGPzcq9pUSSO8/qHmmf/0phz8L
321LmEXvP3cISeAmgYc/ugNGNR5D7z8UJo6heS+IP3YOBqYqPu8/T2EYJB+M
iT+/Wkr7RTTvPx7wuoRI44k/L71KU80x7z/sfl3lcTqKP7h8iN9UL+8/ipyi
psToij+5kKqUZCrvP1grRQfuP4s/7ySGvewn7z8nuudnF5eLP76VjRp1Je8/
xNcsKWpFjD+xkA5xhiDvP5Nmz4mTnIw/i11/ag8e7z+0vQuMTtiMP0a//hlf
HO8/+fO17Q==
      "]], LineBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAMIQUS+ZKjT8m2seoNBrvP/8St6sP
oo0/0qRt8wcZ7z/OoVkMOfmNP09x30rbF+8/nDD8bGJQjj8ytByvrhbvPzpO
QS61/o4/oW/3nVUU7z8I3eOO3lWPP3TRkygpE+8/12uG7wetjz9FfPm//BHv
P7rEZVitLZA/qH8eFaQP7z9Y4qoZANyQP6ICwFjzCu8/kh01nKU4kj/TNedE
lAHvPwiUSaHw8ZQ/0mv5rN/u7j/7OOH7oRqVP2GzcJ3I7e4/7t14VlNDlT8B
s/6YsezuP9MnqAu2lJU/PhddsYPq7j+euwZ2ezeWP20eF2co5u4/NOPDSgZ9
lz8ljB3mc93uP2AyPvQbCJo/s/NfLxPM7j+30DJHRx6fPwASKtZyqe4/I4U7
jRbBoT+6Mwpfs4vuPwi3lZs=
      "]], LineBox[CompressedData["
1:eJxFkQtMU2cYhtuSwRiXzY2Wgti0UnQoTEKtm8zlY4jUMhFs5SaXLSLdEJk4
Ng3gqkxUSBHc6BacMBorBpU5INgRLuspJRVGsVAKBdIBZgzi9rc1gg5Q6TpD
/vMnJydPnvf9vvzncA4fF2XTKBTKfufz/zvlnGVSK7sOKyfDeV4SGxxvKQit
WbwJsXbJ+3c22ODx5bE+KvUXSJJOpY9MWqFPo1MbdrVC5pRs84ZqK+QUCr1S
URu8Zdd+XxBnBY17uKMp71fIOtGSzfaywg1l76p/UAeYzcwIeh+CSEb3NfGd
Lkgo9kB7yxCE3rO067aoIXVXWvihWAQMW671Ml8NVSxV534hAgr9GSctUg2o
MSlh914EpsN+MnuiGroMkqshMQhOryZmMEvUcNtP1e74EIGeb6AeNavBO+HG
6407EfCNnzS4RhGg+qN4KzUYwa3sRnWugIC2i4qAfzcjYC3bJ4b2EcBpfsa0
bkLwKvuM99VkAtJqxLwJLgJLXt2pbXkE7K44bWthIyh1nxSm1BDAjxJKs5kI
lms5R7rrCPAKrtuY7ovg87Ac6UYlAT5UtlHEQJCSvNSKfibg7WvNokgfBCEN
jIASLQFbTj2aWP+G8z6RYttNGwH0xbOUUTcEK/V/1rUuEDCdM+855YqA4yiI
61wioH3RJXD+Fef8bnmTnqaB0p6MY8suCOQBQemjbhqgRP1YT3NyR/FdjylP
DVTGyyweNAQzk3s659Zp4Gx5WCCdisAtYuyonaEBbmV5AYuC4J0rEv+l9c7+
y4Pg4NLTfgqH5KLki4XumzTgeHn+AYXKN/jNraTX0RvH/cNIb/3yvbJAPukj
eKnz20EDq2s+L8SSVfQp6RVBH8+oqzTwYs27MrMnYmdIf+y1XONoWA/m2hMP
BF9M9+B9A+PJ3d6VWszimJQHs7O9OL9DIUtWcHV4/8xqtemzM/cw/yU0KBna
PtxvvjJdOMz5HfcbylzKg4sGMH8neAg26QDuP8k69LekU4/7lIP5rIqcQZz3
iL4gavG9D7Q1jr51d5uw4z7un9u3wJhPN2De8W6AZTDfgOc9yhDf7igl2fDN
gk7eRHJszE8XBM8NeJ+PPtExFjeE531wMv6FdmWI/H7XK5SBtcOYBbOZUmX9
MJ6Xmbh90P0jI+6HPqz59renRux36ptpcz+M4D57j+RJdbSJ/F9fmy+1zZlw
fvrxpX7l+VHMiHfgvF/4GM4vHFknp46MYd/L/cqYX2LG+5NYCf0uZSRXmUaz
RNxxnH+u7+N5xpPMk4tVXQdI/g9dtY8M
      "]], 
     LineBox[{{0.3869635032036162, 0.8749999999999999}, {0.38745576102589874`,
       0.8749999999999999}}], 
     LineBox[{{0.39753562499148665`, 0.8749999999999999}, {
      0.40740266210851867`, 0.875}, {0.4180542184414451, 0.875}}], 
     LineBox[{{0.4233440687464298, 0.875}, {0.42859291075572337`, 
      0.8749999999999999}, {0.4309710818575132, 0.8749999999999999}}], 
     LineBox[{{0.4334892104295977, 0.875}, {0.4383797497836775, 
      0.8749999999999998}, {0.44896065026608134`, 0.8749999999999998}}], 
     LineBox[{{0.449277516208714, 0.8749999999999998}, {0.449277516208714, 
      0.8749999999999998}, {0.4500418750757424, 0.8749999999999998}, {
      0.4685548460128738, 0.8749999999999998}}], 
     LineBox[{{0.47917852981981846`, 0.875}, {0.489017134239031, 0.875}, {
      0.4903763530405535, 0.875}}], 
     LineBox[{{0.0018401952033502069`, 0.9946313659133074}, {
      0.001993543953289255, 0.9943472920540981}, {0.0021468927032283025`, 
      0.9940633027397432}, {0.0024535902031063983`, 0.9934955776434757}, {
      0.002606938953045446, 0.993211841810522}, {0.002760287702984494, 
      0.9929281904203405}, {0.00306698520286259, 0.9923611408662979}, {
      0.003696102926481175, 0.9911990364021684}, {0.003992426484274579, 
      0.9906521475124035}}], 
     LineBox[{{0.4917628481282528, 0.875}, {0.49437853541824683`, 
      0.8749999999999999}}], 
     LineBox[{{0.4972542759066965, 0.8749999999999998}, {0.49999998979591836`,
       0.8749999999999998}}], 
     LineBox[{{0.000613405203837824, 0.9980046674122303}, {
      0.0006782803328611163, 0.9978196641738565}, {0.0007667539537768719, 
      0.997567365540675}, {0.0009201027037159197, 0.997130259024541}, {
      0.0012268002035940155`, 0.9962566317058589}, {0.0013801489535330634`, 
      0.9958201107270743}, {0.0015334977034721113`, 0.995383784751236}, {
      0.0017104196566110129`, 0.9948806276699713}}], 
     LineBox[{{0.0003067077039597283, 0.998879857574518}, {
      0.0004600564538987762, 0.9984421647274248}, {0.0004951019831043196, 
      0.998342164122958}}], 
     LineBox[{{0.0001533589540206805, 0.9993781265152762}, {
      0.0002127299759537907, 0.9991492853283014}}]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[{{7.639627304696039*^-7, 0.999996171519626}, {
      7.639627304696039*^-7, 0.999996171519626}, {0.00022746684164011072`, 
      0.9993177258304907}}], 
     LineBox[{{0.0038337289525578293`, 0.9925065097539866}, {
      0.003987077702496877, 0.9923633063800361}, {0.004293775202374972, 
      0.9920769655038921}, {0.004907170202131164, 0.9915045471443733}, {
      0.0050605189520702126`, 0.9913614974083559}, {0.00521386770200926, 
      0.991218469607155}, {0.005520565201887356, 0.9909324797957488}, {
      0.006133960201643546, 0.9903607632427761}, {0.00736075020115593, 
      0.9892183816634779}, {0.009814330200180695, 0.9869378185966852}, {
      0.009980577817488267, 0.9867834964354405}, {0.01014682543479584, 
      0.986629199927755}, {0.010479320669410984`, 0.9863206838560042}, {
      0.010913510973365258`, 0.9859179612520586}}], LineBox[CompressedData["
1:eJxd0A0s1HEYB/BDrVMxZdGLwvLaOsxarFPfq+U1RdS8bfI+il2WEqupYa68
TPz1/o7i3Ln/XS9asQqdt5ZCb1g0GhXPVRpb1l209rf1bL89++x59mzfn3WM
OChen8fjuc+82R4QvdzGsuAUhl3HBttPaLBp11ane9oiBMavGqxI1oDP+N74
9p3BxAvnbye3a1D30tXbe801lFTuvmz5ixCa3d/blF+B0XCfks9Kglh5SHD+
ZzUmbCqxL45AHh+72/hSeJlL9yKWkNy6K3PaQoriAcN0yxhC4oBjS6SnFBn2
7/oG9hGijAajbM9K0b2oXBAdQQhM8mdUbjUYocLv8UEEF2vb6eeZMhzceW4q
XUSolZXc0BbJ4O++4mgYCOvdeT4u5TJEykcMhFsIDgF9TGmHDP0piZu1QoLV
8TNO4RZyOHSOueW6EZa8/x090iBHatgVvzInwo/iN616egpQzYmhBgtCfbIS
w2YKNIZMkGQVIc+n4L56vQIv9l9csGclwYK3rSI/VIGqnOyoL+YET7E8axmr
QOEjJWtuSjDZIZmceqaA+es626ElhF672JTePgXkXeO3a00IbuICeacBi2n3
kW5PY8Jzu22XGGcWR77q2tIMCUpG8SZ3E4vRyMNVIj7hrP7qpemeLLo2mDGL
FxCiP0xJwiJYqFrellTMI3j5xzf7JbA4HTdVedBg5j8edumEqSyurhWpPfRn
8jqIhIJjLDRpygm+HmGyTH5kTR4L3t8iPEmVjPOuzDl/Z2zckGrOVvNXBFV9
YKHVzdY4/NJyBK4bldD/N08b0vDrC5XcfutT9eNODxVnVmxvqhqd8/nVkgSG
ucM5KcPXKGzsLnfvqaGrTpZSx81vlTdrV9o+5Cwya7gZXFvPWdDS/0C97jHn
HlEwVdMTzskLD3S9dmnk3PEupMG4qIlzsFfox+HhZs4br+eHXLdRcx7UlvYk
ZrVA9y//J9/OcrOm1rl8FwYyXlm3c66UGJxyzOzg9v/3H9MflLA=
      "]], 
     LineBox[{{0.2244690555860697, 0.9375}, {0.2350980427695791, 0.9375}, {
      0.24502194528225008`, 0.9375}, {0.25475096718489065`, 0.9375}, {
      0.2653055165991168, 0.9375}, {0.2751549813425045, 0.9375}, {
      0.2752870778824396, 0.9374999999999999}}], 
     LineBox[{{0.28582997359747775`, 0.9375}, {0.2962304914439616, 
      0.9374999999999998}}], 
     LineBox[{{0.30608511221652496`, 0.9375}, {0.3166856667022149, 0.9375}, {
      0.3264829410967046, 0.9375}}], 
     LineBox[{{0.33628172572188747`, 0.9374999999999999}, {0.3468078424382941,
       0.9374999999999997}, {0.3517183584610782, 0.9375}, {0.3562961068504003,
       0.9375}}], 
     LineBox[{{0.35662887448386227`, 0.9375}, {0.36195215426243915`, 
      0.9375}, {0.36727543404101604`, 0.9375}, {0.3676013448555029, 0.9375}}],
      LineBox[{{0.37721690892733134`, 0.9375}, {0.3869635032036162, 
      0.9374999999999999}, {0.39683107855324073`, 0.9375}}], 
     LineBox[{{0.39753562499148665`, 0.9375}, {0.40740266210851867`, 
      0.9375}, {0.4180952267371362, 0.9375}, {0.41887632256122637`, 0.9375}}],
      LineBox[{{0.42859291075572337`, 0.9374999999999999}, {
      0.43818881590640896`, 0.9375}}], 
     LineBox[{{0.43838551010347204`, 0.9375}, {0.4385188994745094, 0.9375}}], 
     LineBox[{{0.4490036369628063, 0.9375}, {0.4588787159567707, 
      0.9374999999999999}}], 
     LineBox[{{0.4686348407297675, 0.9374999999999999}, {0.47851770299263585`,
       0.9374999999999998}}], 
     LineBox[{{0.47917852981981846`, 0.9375}, {0.48899568422268735`, 
      0.9375}}], 
     LineBox[{{0.4917628481282528, 0.9375}, {0.4945085620174747, 0.9375}, {
      0.49587493296726515`, 0.9374999999999998}}], 
     LineBox[{{0.0007667539537768719, 0.9982743877127959}, {
      0.0009201027037159197, 0.9979783657136525}, {0.0012268002035940155`, 
      0.9973865898848124}, {0.0013801489535330634`, 0.9970908360007175}, {
      0.0015334977034721113`, 0.9967951714339212}, {0.0018401952033502069`, 
      0.9962041101435197}, {0.0024535902031063983`, 0.9950230581750139}, {
      0.002606938953045446, 0.9947280180687822}, {0.002760287702984494, 
      0.9944330670626554}, {0.00306698520286259, 0.9938434322422771}, {
      0.0032203339528016376`, 0.9935487483738271}, {0.0033736827027406853`, 
      0.9932541534970842}, {0.003527031452679733, 0.9929596475849701}, {
      0.003667909926297968, 0.992689169192787}}], 
     LineBox[{{0.4972542759066965, 0.9375}, {0.4979221058450743, 0.9375}}], 
     LineBox[{{0.49862713285130744`, 0.9375}, {0.4989703470874602, 
      0.9374999999999999}, {0.4993190442053749, 0.9375}}], 
     LineBox[{{0.0003067077039597283, 0.9991629903756807}, {
      0.0004600564538987762, 0.998866700016586}, {0.000613405203837824, 
      0.9985704991380339}, {0.0006382989631716368, 0.9985224240209031}}], 
     LineBox[{{0.4994851684416893, 0.9375}, {0.4996567755597656, 
      0.9374999999999998}, {0.4998242667613352, 0.9375}}]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7ZX64uKBl652Z8+AwBv75sbuii7JEnsYP6XkvWSn
ZAuczzHFc+GHj1Pg/O0XjNzd5ebD+RHNd24d7l4C5+dvLNad8WUlnP9pwrUT
jIzr4fwTB4/tP2+zCc7PrPTkjXyzBc4/yGn0f03udjh/2eIj/6RUd8H5DmJ7
FwWv2wPn6x6/s+OY1n44/4pD8LuV7w7A+Tlc2ZeuGhyC80/fCN/L13cYzg92
i3j45MkRON9sQXf4ApVjcP6Df5OvZNQfh/Ofep5fLHb4BJy/Yeb9youKp+D8
pR3MnZpVp+H8r8lRr9J2n4HzuV3agjaKn4PzawSe8jyMOQ/n8+zTZrjuewHO
ty3z/3v4F4I/Z0nPYuU5F+H8uFCTs5zel+D8rVdTJ+/7huBbntnA9GzaZThf
wTXt62SXK3C+qYnpxC3PEPz7n3pPLm69Cue/MQ5slTS6BuervdZ9xXgZwT+i
UnqpoPE6nN9/5WpykMoNOP998IGJTEcQ/E2hos6WhTfh/MVnm+c+EroF538/
HlMtdAjBfzBx/1eBvNtw/reL1pJNfHfg/IIpSgcq9yD44meVBJ7E3UXE79U1
f2T+Ifif4hfm3Fl1D87fn7C+lc/nPpyv7RBry74MwZ8uz/31/38EHwDWOg5i

      "]]}, {}}, {{}, {}, {}, {}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.54},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{1081.5833333333321`, Automatic},
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->NCache[{{0, 
      Rational[1, 2]}, {0.5532653537858017, 0.999996171519626}}, {{0, 0.5}, {
     0.5532653537858017, 0.999996171519626}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.781517494632921*^9, 3.781517663135598*^9, 3.781518696605713*^9, 
   3.781518934354759*^9, 3.781518984257362*^9, 3.781519067541695*^9, 
   3.781519111096612*^9, {3.781519261304929*^9, 3.781519276316955*^9}, 
   3.7815193776971893`*^9, 3.7815196499020967`*^9, 3.781519854729103*^9, 
   3.781520726931386*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.781516598309643*^9, 3.7815165983191967`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.781519701334181*^9, 3.781519701339678*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{2542, 1314},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.5,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 119, 1, 137, "Title"],
Cell[CellGroupData[{
Cell[724, 27, 203, 5, 161, "Chapter"],
Cell[930, 34, 19276, 440, 1547, "Input"],
Cell[CellGroupData[{
Cell[20231, 478, 92, 1, 324, "Input"],
Cell[20326, 481, 344, 7, 324, "Output"]
}, {3}]],
Cell[20682, 491, 6603, 162, 478, "Input"],
Cell[CellGroupData[{
Cell[27310, 657, 259, 5, 136, "Subchapter"],
Cell[CellGroupData[{
Cell[27594, 666, 1201, 23, 216, "Input"],
Cell[28798, 691, 1547, 45, 97, "Output"],
Cell[30348, 738, 1547, 45, 97, "Output"],
Cell[31898, 785, 1549, 45, 97, "Output"],
Cell[33450, 832, 1549, 45, 97, "Output"]
}, Open  ]],
Cell[35014, 880, 9597, 224, 2175, "Input"],
Cell[44614, 1106, 5311, 130, 516, "Input"],
Cell[49928, 1238, 3592, 86, 291, "Input"],
Cell[53523, 1326, 802, 15, 141, "Input"],
Cell[54328, 1343, 13276, 309, 415, "Input"],
Cell[67607, 1654, 6706, 144, 478, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74374, 1805, 279, 4, 163, "Title"],
Cell[CellGroupData[{
Cell[74678, 1813, 910, 20, 96, "Input"],
Cell[75591, 1835, 733, 22, 97, "Output"]
}, Open  ]],
Cell[76339, 1860, 372, 8, 109, "Input"],
Cell[CellGroupData[{
Cell[76736, 1872, 641, 16, 103, "Input"],
Cell[77380, 1890, 1249, 41, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78666, 1936, 2053, 49, 406, "Input"],
Cell[CellGroupData[{
Cell[80744, 1989, 3050, 55, 115, "Print"],
Cell[83797, 2046, 1878, 35, 109, "Print"],
Cell[85678, 2083, 3183, 57, 190, "Print"],
Cell[88864, 2142, 2030, 39, 109, "Print"],
Cell[90897, 2183, 2408, 44, 109, "Print"],
Cell[93308, 2229, 1856, 35, 109, "Print"],
Cell[95167, 2266, 1948, 37, 109, "Print"],
Cell[97118, 2305, 1999, 37, 109, "Print"],
Cell[99120, 2344, 2080, 39, 109, "Print"],
Cell[101203, 2385, 1948, 37, 109, "Print"],
Cell[103154, 2424, 1858, 35, 109, "Print"],
Cell[105015, 2461, 1873, 37, 109, "Print"],
Cell[106891, 2500, 1858, 35, 109, "Print"],
Cell[108752, 2537, 2080, 39, 109, "Print"],
Cell[110835, 2578, 1948, 37, 109, "Print"],
Cell[112786, 2617, 1811, 35, 109, "Print"],
Cell[114600, 2654, 1732, 33, 109, "Print"],
Cell[116335, 2689, 1734, 33, 109, "Print"],
Cell[118072, 2724, 1731, 33, 109, "Print"],
Cell[119806, 2759, 2030, 39, 109, "Print"],
Cell[121839, 2800, 3181, 57, 190, "Print"],
Cell[125023, 2859, 1950, 37, 109, "Print"],
Cell[126976, 2898, 2080, 39, 109, "Print"],
Cell[129059, 2939, 1858, 35, 109, "Print"],
Cell[130920, 2976, 3050, 55, 190, "Print"],
Cell[133973, 3033, 1948, 37, 109, "Print"],
Cell[135924, 3072, 2408, 44, 109, "Print"],
Cell[138335, 3118, 2001, 37, 109, "Print"],
Cell[140339, 3157, 1856, 35, 109, "Print"],
Cell[142198, 3194, 1881, 35, 109, "Print"],
Cell[144082, 3231, 1976, 35, 109, "Print"],
Cell[146061, 3268, 1948, 37, 109, "Print"],
Cell[148012, 3307, 1856, 35, 109, "Print"],
Cell[149871, 3344, 2460, 43, 109, "Print"],
Cell[152334, 3389, 1732, 33, 109, "Print"],
Cell[154069, 3424, 1821, 35, 109, "Print"],
Cell[155893, 3461, 1856, 35, 109, "Print"],
Cell[157752, 3498, 1976, 35, 109, "Print"],
Cell[159731, 3535, 2462, 43, 109, "Print"],
Cell[162196, 3580, 1948, 37, 109, "Print"],
Cell[164147, 3619, 1732, 33, 109, "Print"],
Cell[165882, 3654, 1721, 33, 109, "Print"],
Cell[167606, 3689, 1732, 33, 109, "Print"],
Cell[169341, 3724, 1823, 35, 109, "Print"],
Cell[171167, 3761, 1734, 33, 109, "Print"],
Cell[172904, 3796, 1856, 35, 109, "Print"],
Cell[174763, 3833, 1948, 37, 109, "Print"],
Cell[176714, 3872, 2080, 39, 109, "Print"],
Cell[178797, 3913, 1732, 33, 109, "Print"],
Cell[180532, 3948, 1734, 33, 109, "Print"],
Cell[182269, 3983, 1873, 37, 109, "Print"],
Cell[184145, 4022, 1732, 33, 109, "Print"],
Cell[185880, 4057, 1811, 35, 109, "Print"]
}, Closed]],
Cell[187706, 4095, 6759, 208, 262, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194502, 4308, 181, 5, 241, "Chapter"],
Cell[194686, 4315, 40469, 942, 1404, "Input"],
Cell[235158, 5259, 5920, 172, 369, "Input"],
Cell[241081, 5433, 388, 9, 109, "Input"],
Cell[241472, 5444, 421, 8, 64, "Input"],
Cell[241896, 5454, 897, 28, 162, "Input"],
Cell[242796, 5484, 332, 8, 109, "Input"],
Cell[CellGroupData[{
Cell[243153, 5496, 677, 16, 64, "Input"],
Cell[243833, 5514, 2556, 81, 135, "Output"]
}, Open  ]],
Cell[246404, 5598, 24629, 558, 658, "Input"],
Cell[271036, 6158, 22715, 519, 415, "Input"],
Cell[CellGroupData[{
Cell[293776, 6681, 2420, 60, 289, "Input"],
Cell[296199, 6743, 979, 29, 166, "Output"],
Cell[297181, 6774, 1693, 53, 343, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298911, 6832, 862, 25, 186, "Input"],
Cell[299776, 6859, 109, 3, 96, "Output"]
}, Open  ]],
Cell[299900, 6865, 291, 5, 96, "Input"],
Cell[300194, 6872, 340, 8, 163, "Input"],
Cell[CellGroupData[{
Cell[300559, 6884, 1562, 47, 250, "Input"],
Cell[302124, 6933, 1135, 37, 229, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[303308, 6976, 185, 4, 144, "Chapter"],
Cell[CellGroupData[{
Cell[303518, 6984, 1560, 46, 250, "Input"],
Cell[305081, 7032, 1510, 48, 238, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[306628, 7085, 255, 5, 136, "Subchapter"],
Cell[CellGroupData[{
Cell[306908, 7094, 1074, 35, 318, "Input"],
Cell[307985, 7131, 484, 15, 105, "Output"]
}, Open  ]],
Cell[308484, 7149, 87, 1, 103, "Input"],
Cell[308574, 7152, 146, 2, 141, "Input"],
Cell[308723, 7156, 94, 1, 64, "Input"],
Cell[308820, 7159, 161, 2, 103, "Input"],
Cell[308984, 7163, 372, 8, 211, "Input"],
Cell[309359, 7173, 275, 8, 136, "Input"],
Cell[CellGroupData[{
Cell[309659, 7185, 1497, 44, 198, "Input"],
Cell[311159, 7231, 591, 19, 105, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[311799, 7256, 131, 1, 136, "Subchapter"],
Cell[CellGroupData[{
Cell[311955, 7261, 462, 12, 141, "Input"],
Cell[312420, 7275, 861, 25, 105, "Output"],
Cell[313284, 7302, 580, 12, 51, "Message"],
Cell[313867, 7316, 658, 18, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314562, 7339, 5287, 136, 610, "Input"],
Cell[319852, 7477, 3616, 97, 187, "Output"],
Cell[323471, 7576, 871, 13, 64, "Output"],
Cell[324345, 7591, 870, 13, 64, "Output"],
Cell[325218, 7606, 870, 13, 64, "Output"],
Cell[326091, 7621, 927, 17, 51, "Message"],
Cell[327021, 7640, 853, 13, 64, "Output"]
}, Open  ]],
Cell[327889, 7656, 94, 1, 64, "Input"],
Cell[327986, 7659, 187, 2, 103, "Input"],
Cell[CellGroupData[{
Cell[328198, 7665, 1428, 38, 186, "Input"],
Cell[329629, 7705, 25686, 432, 1539, "Output"]
}, Open  ]],
Cell[355330, 8140, 94, 1, 64, "Input"],
Cell[355427, 8143, 92, 1, 64, InheritFromParent]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

